An analog of the Edwards model for Jacobians of genus 2 curves

We give the explicit equations for a P^3 x P^3 embedding of the Jacobian of a curve of genus 2, which gives a natural analog for abelian surfaces of the Edwards curve model of elliptic curves. This gives a much more succinct description of the Jacobian variety than the standard version in P^{15}. We also give a condition under which, as for the Edwards curve, the abelian surfaces have a universal group law.

==> anc/maplefile <==
interface(prettyprint, prettyprint=false):
with(linalg):
#   This Maple file is designed to be a supplement to the article:
# "An analog of the Edwards model for Jacobians of genus 2 curves:,
# by E.V. Flynn and Kamal Khuri-Makdisi.
#   This file will have the following parts.
# Part 1. We describe the standard Kummer surface (k1,k2,k3,k4) in P^3
#         for the Jacobian of a general curve of genus 2 and recall,
#         for any D,E on the Jacobian, the standard Kummer surface
#         biquadratic forms in (k1(D),k2(D),k3(D),k4(D)),
#         (k1(E),k2(E),k3(E),k4(E)) which give:
#         ( ki(D+E)*kj(D-E) + kj(D+E)*ki(D-E) ).
#         We derive of a parametrisation of genus 2 curves C = C_{a,b,c}
#         whose Jacobian Jac(C) has a subgroup isomorphic to C4 x C4, 
#         generated by the points of order 4: D1,D2, both defined 
#         over the ground field, such that < E1, E2 > is maximal
#         isotropic (where E1 = 2*D1, E2 = 2*D2 are of order 2). 
#         We specialise the above biquadratic forms to this situation.
# Part 2. We describe the linear change of basis from the standard Kummer 
#         surface embedding (k1,k2,k3,k4) to (l1(D),l2(D),l3(D),l4(D))
#         which simultaneously diagonalises addition by E1 and E2.
#         For D in Jac(C), let l(D) denote (l1(D),l2(D),l3(D),l4(D)).
#         We find what the above biquadratic forms become after
#         this change in basis.
# Part 3. We describe the P^3 x P^3 embedding of Jac(C):
#         ( l(D), l(D+D1), derive some of the defining equations,
#         and derive the matrices A,J which give the 
#         group law, namely, for and D,E in Jac(C), 
#         Aij( (l(D),l(D+D1)), (l(E),l(E+E1) ) = ( li(D+E)*lj(D-E+D1) ),
#         Jij( (l(D),l(D+D1)), (l(E),l(E+E1) ) = ( li(D+E+D1)*lj(D-E) ),
#         so that any column of A and any column of J gives the group law.
# Part 4. We derive the remaining defining equations for this embedding.
# Part 5. We increase the generality, so that D1,E1,E2 are still defined
#         over the ground field, but not necessarily D2. This amounts to
#         replacing a,c by sqrt(a),sqrt(c), respectively. This
#         corresponds to the model given in the article. We give what
#         the matrices A,J then become, as well as the defining equations.
# Part 6. We shall find the genus 5 curve which is derived from:
#         ( l(D), l(D+D1) ) = ( (u1,u2,u3,u4), (y1,y2,y3,y4) )
#         and the intersection of Jac(C) with u1=0.
# Part 7. Subject to conditions on the parameters a,b,c (requiring certain
#         expressions in a,b,c to be squares in the ground field K 
#         and other expressions to be nonsquares), we show the existence 
#         of a linear combination of u1,u2,u3,u4 which is always nonzero
#         for points in Jac(C)(K), and the existence of a universal 
#         group law on Jac(C)(K), with no exceptions.
# Part 8. We derive the linear condition in terms of (l1,l2,l3,l4) 
#         which corresponds to k3=0.
# Part 9. We give a careful justification that our defining equations
#         give the correct number of independent equations of
#         each bidegree.
#
#######################################################################
# Beginning of Part 1.
#   Consider a general curve of genus 2: 
# C: Y^2 = f6*X^6 + f5*X^5 + f4*X^4 + f3*X^3 + f2*X^2 + f1*X + f0.
# For any divisor class represented by {(x,y),(u,v)}
# (shorthand for the divisor class of (x,y) + (u,v) - infty+ - infty-),
# let (k1,k2,k3,k4) be the embedding of the Kummer surface (described,
# for example, in Chapter 3 of Prolegomena to a Middlebrow Arithmetic
# of Curves of Genus 2, by Cassels and Flynn) given by:
# k1 := 1:  k2 := x+u:  k3 := x*u:  k4 := (f0xu-2*y*v)/((x-u)^2): 
# ## where f0xu is:
# f0xu := 2*f0+f1*(x+u)+2*f2*(x*u)+f3*(x+u)*(x*u)
#              +2*f4*(x*u)^2+f5*(x+u)*(x*u)^2+2*f6*(x*u)^3:
# Let D,E be members of the Jacobian. Let:
# (k1(D),k2(D),k3(D),k4(D)) = (v1,v2,v3,v4),
# (k1(E),k2(E),k3(E),k4(E)) = (w1,w2,w3,w4),
#   We recall the 4 x 4 matrix of biquadratic forms from:  
#  http://www.maths.ox.ac.uk/~flynn/genus2/kummer/biquadratic.forms
# which give the following Bmatrix[i,j] such that, projectively:
# ( ki(D+E)*kj(D-E) + kj(D+E)*ki(D-E) )
#    = ( Bmatrix[i,j]( (v1,v2,v3,v4), (w1,w2,w3,w4) ) 
# 
Bmatrix := matrix(4,4):
Bmatrix[1,1] :=
v1^2*w4^2+v4^2*w1^2+v3^2*w2^2*f5^2+w3^2*v2^2*f5^2-4*w4*v3^2*f6*w1+2*v3*w2*w4*v1
*f5+4*v3*w2*w4*f6*v2-2*w4*v1*v4*w1-4*w3^2*v1*f3*v2*f6+4*w3*v1*w2*f3*v3*f6+8*w3*
v1*f2*v3*f6*w1+4*w3*w4*v1*f6*v3+2*w3*v4*v2*f5*w1-4*v1^2*w3^2*f6*f2-4*w2^2*v1^2*
f6*f0-2*w3*v3*f5^2*v2*w2+8*v3*f6*v2*w3*w2*f4-4*w3^2*v1*f6*v4-4*v4*v3*w2^2*f6+4*
w3*f1*v1*f6*v2*w1+4*w3*v4*v2*w2*f6+4*v3*f6*v2*w3*f3*w1+4*w3*v4*v3*f6*w1-4*v2^2*
f6*w3^2*f4-2*v4*v3*w2*f5*w1+4*f1*w2*f6*v1*v3*w1-4*v3^2*f6*w2^2*f4-4*v3^2*f6*w2*
f3*w1-4*v3*f6*v2*f1*w1^2-4*v3^2*f6*f2*w1^2-2*w3*w4*v1*f5*v2-4*w3*w4*v2^2*f6-4*
v1^2*w3*w2*f6*f1+8*w2*f0*f6*v1*v2*w1-4*v2^2*f6*f0*w1^2:
Bmatrix[1,2] :=
v4^2*w2*w1+v1*v2*w4^2+w3*w4*v1^2*f3-w4*v1*f3*v3*w1-w2*w4*v1*v4-w2*w4*v3*f5*v2+
w3*w4*f5*v2^2-w3*v2*w2*f5*v4-v1*v4*w3*f3*w1+w3^2*v1*f3*v2*f5-v3*f5*v2*w3*f3*w1+
v3^2*w2*f5*f3*w1-w3*v1*w2*f3*v3*f5+v4*v3*w2^2*f5+v4*v3*f3*w1^2-w4*v4*v2*w1+2*w3
^2*v2^2*f6*f3-2*w2*w4*v1*f4*v3+2*w3*w4*v1*v2*f4-4*w3*f1*f6*v1*v3*w1+2*w3^2*f1*
v1^2*f6-4*w3*v3*f6*v2*f2*w1+2*w3^2*v4*v1*f5+2*w3^2*v4*v2*f6-2*v1*v2*w3*f5*f1*w1
-4*w3*f0*f6*v1*v2*w1-4*w3*v1*f2*v3*f5*w1+2*w3*f1*v1*f6*v2*w2-2*w3*f1*f6*v2^2*w1
-2*w3*v4*v3*w2*f6-4*w3*v3*w2*f6*v2*f3-2*w3*v4*v2*f4*w1-2*w3*v4*v3*f5*w1+4*w3^2*
f6*v2*v1*f2-2*w3*w4*v3*f6*v2+2*w3^2*v1^2*f5*f2-4*w3*v1*f2*v3*w2*f6+4*w3*w2*f0*
v1^2*f6+2*w3*w2*f1*v1^2*f5-2*f1*w2^2*f6*v1*v3+2*v3^2*w2^2*f6*f3+2*v4*v3*w2*f4*
w1+4*w2*f2*v3^2*f6*w1+2*w2^2*f0*f5*v1^2+2*f1*f5*v3*v2*w1^2-2*f1*w2*f5*v1*v3*w1+
2*f1*w2*f6*v3*v2*w1-4*w2*f0*f5*v1*v2*w1+4*f0*v3*f6*v2*w1^2+2*v3^2*f5*f2*w1^2+2*
f1*v3^2*f6*w1^2+2*w2*w4*v3^2*f6+2*w4*v3^2*f5*w1-2*w3*w4*v3*v1*f5-4*w2*f0*v1*f6*
v3*w1+2*f0*f5*v2^2*w1^2:
Bmatrix[1,3] := 
v1*v3*w4^2+w3*v4^2*w1-w3^2*v3^2*f5^2-f1^2*v1^2*w1^2+w4*f1*v1*v2*w1-w2*w4*v4*v2+
w3*v3*f5*v4*w2-v1*v3*w3*f3^2*w1+w3*w4*v3*f5*v2+v1*v3*w2^2*f5*f1+w3*v2^2*f5*f1*
w1+w2*f1*v1*v4*w1+w3*w4*v1*v4+2*w3*w4*v3^2*f6+w2*w4*v1*f3*v3+w4*v4*v3*w1+2*w4*
v1^2*f0*w1+v1*v3*f3*w3^2*f5-2*w3^2*f1*v1*f6*v2+2*w3^2*v4*v3*f6+4*w3^2*v3^2*f6*
f4+w3*v1^2*f3*f1*w1+w3*v3^2*f5*f3*w1+w3*v4*v2*f3*w1+2*w3^2*v3*f6*v2*f3-2*v1^2*
f0*w2*w3*f5+4*w2^2*f0*f6*v2^2+2*w2^2*f0*f5*v1*v2+2*v3*w2^2*f6*v2*f1-w3^2*f1*v1^
2*f5+w3*v2*w2*f5*v1*f1+2*w3*v2^2*w2*f6*f1+2*w3*v3^2*w2*f6*f3+2*f0*v1*v4*w1^2+2*
w2*f0*f5*v2^2*w1-2*f0*f5*v3*v2*w1^2+2*f0*f3*v1*v2*w1^2+v1*f3*v3*f1*w1^2-2*w2*f1
*v3^2*f6*w1+2*v1^2*f0*w2*f3*w1+v3*w2*f5*v2*f1*w1+4*f0*v1^2*f2*w1^2-v3^2*f5*f1*
w1^2+2*w4*f2*v1*v3*w1+4*v1*v3*w3*f6*f0*w1+2*w3*w4*v1*f4*v3+4*w3*v2*w2*f6*v3*f2+
2*v1*v3*w3*w2*f5*f2+4*v1*v3*w3*f4*f2*w1+2*w3*v1*f4*v2*f1*w1-4*w3*w2*f0*v1*f6*v2
+2*w3*v1*f2*v4*w1+2*w3*v2*f5*v3*f2*w1+2*w3*v4*v3*f4*w1+4*w2*f0*v1*v2*f4*w1-4*w2
*f0*v3*f6*v2*w1+2*f1*w2*f4*v1*v3*w1:
Bmatrix[1,4] :=
v1*v4*w4^2+w4*v4^2*w1-w2*v4*v2*f5*f1*w1-v3*w2*f5*v1*f1*f3*w1-w3*w4*v1*f3*v3*f5+
v1*v4*f1*f3*w1^2-w3*w4*v2*f5*v4-w2*w4*f1*v1*v2*f5+w3^2*v2*f5^2*v3*f3+w3*v2^2*w2
*f5^2*f1-w2*w4*v4*v3*f5+w4*v1^2*f3*f1*w1-f1*v1*v2*f5*w3*f3*w1+w3*v3^2*f5^2*w2*
f3-v4*v3*f5*w3*f3*w1+v3*w2^2*f5^2*v2*f1+2*w3*w4*v3^2*f5^2+2*f0*f5^2*v1^2*w3^2-4
*w2*f1*f6*v1^2*f0*w1+2*w2*f5*v1^2*f1^2*w1+2*w3^2*v3*f5^2*v4-4*w2*f0*f5*f6*v3^2*
w1-8*w2^2*f0*v1*f6*v4+4*f0*f6*v1*v3*w2*f3*w1-4*w2*f0*f6*v2*v4*w1-4*f1*v3*f6*v1*
w2*f2*w1-6*w2*f0*f5*v1*v4*w1-2*v4*v2*w2^2*f6*f1-2*v3*w2^2*f6*v1*f1*f3-2*w2^2*f0
*f5^2*v1*v3-4*v3*f6*v2*f1*w2*f3*w1-4*w2*f0*f5*f4*v1*v3*w1-8*f0*f6*v2^2*w2*f3*w1
-4*w2*f0*f5*f3*v1*v2*w1-2*w2*f0*f5^2*v3*v2*w1+2*w2*f6*v1*v2*f1^2*w1-8*w2*f0*f5*
v1^2*f2*w1-16*w2*f0*f6*v1*v2*f2*w1+2*w2^2*f6*v1^2*f1^2-2*f1*w2*f6*v3*v4*w1-8*f0
*f5*v1*v2*f2*w1^2+2*f1^2*v1*v2*f5*w1^2-4*f0*v1*f6*v2*f1*w1^2+2*v1^2*f4*f1^2*w1^
2-8*f0*f6*v2^2*f2*w1^2+8*f0*f2*f6*v1*v3*w1^2-4*v3*f6*v2*f3*f0*w1^2+2*v3^2*f6*f3
*f1*w1^2+2*v2^2*f6*f1^2*w1^2-8*v3^2*f6*f4*f0*w1^2-4*f0*v3*f6*v4*w1^2-4*f1^2*f6*
v1*v3*w1^2-4*f0*f3*f5*v1*v3*w1^2-8*f0*f4*v1^2*f2*w1^2+2*f0*f3^2*v1^2*w1^2-8*f6*
v1^2*f0^2*w1^2-4*f0*f4*v1*v4*w1^2-2*f0*f5*v2*v4*w1^2+2*v3^2*f5^2*f0*w1^2-4*w2*
w4*f0*v1*f6*v2-4*w2*w4*v3*f6*v2*f2-4*w3*w4*v1*f2*v3*f6-2*w3*w4*f1*v1*f6*v2-6*w3
*w4*v4*v3*f6+2*w4*v1*f2*v4*w1-8*w3*w4*v3^2*f6*f4-4*w4*f4*v1^2*f0*w1-4*w4*v3*f6*
v2*f1*w1-8*w4*f0*f6*v2^2*w1-2*w4*v3*v1*f5*f1*w1-4*w3*v3*w2*f5*v2*f6*f1-8*v3*f6*
v2*f2*w3*w2*f4-2*w2*w4*v1*f2*v3*f5-2*w2*w4*v3^2*f6*f3-6*w4*f0*v1*v2*f5*w1-4*w3*
v1*w2*f3*v2*f6*f1-2*w2*w4*f0*f5*v1^2+4*w4*f0*f6*v1*v3*w1-4*w3*w4*v3*f6*v2*f3-2*
w2*w4*v2^2*f6*f1-4*w3*w4*f6*v1^2*f0-4*w3^2*f0*f5*v1*f6*v2-8*v3^2*f6*f4^2*w3^2-4
*v3*f6*v2*f3*w3^2*f4+4*w3^2*v3^2*f5*f6*f3-8*w3^2*v3*f6^2*v2*f1+2*v3^2*f5^2*w3^2
*f4-8*f0*f6^2*v2^2*w3^2+2*w3^2*v1^2*f3*f6*f1-8*f6*v1^2*f0*w3^2*f4-4*v2^2*f6*f1*
w3*w2*f4-4*w3*w2*f0*f5*f6*v2^2-4*w3*w2*f0*v1^2*f6*f3-2*w3*w2*f0*f5^2*v1*v2+8*w3
*v1*f3*v3*f1*f6*w1-2*w3^2*v4*v2*f6*f3-2*v1*v4*w3*f5*f1*w1-2*w3*v4*v2*f5*f2*w1-8
*w3^2*v3*f6*v4*f4+8*w3^2*f0*v1*f6^2*v3-4*w3^2*v3*f5*v1*f6*f1-2*w3^2*v1*f3^2*v3*
f6-8*w3^2*f2*v3^2*f6^2+4*w3*f0*f6*f3*v1*v2*w1-8*w3*f0*f4*f6*v1*v3*w1+4*w3*f0*f5
^2*v1*v3*w1-2*w3*f0*f5^2*v2^2*w1-8*w3*f2^2*v3*f6*v1*w1-4*w3*f1*v3^2*f6*f5*w1-4*
w3*v3*f5*v1*f4*f1*w1+4*v1*v4*w3*f6*f0*w1+8*w3*f0*f6^2*v3^2*w1-2*v3^2*f6*f3^2*w3
*w1-4*w3*f0*f4*v1*v2*f5*w1-2*v2^2*f6*f1*w3*f3*w1-4*v3*f6*v2*f2*w3*f3*w1-2*w3*v3
*f5^2*v2*f1*w1-4*w3*v1*f2*v2*f1*f6*w1+8*w3*f2*f6*v1^2*f0*w1-4*w3*f0*f5*v1^2*f3*
w1-4*w3*v1*f2*v3*w2*f6*f3-2*w3*v3*w2*f5^2*v1*f1-4*w3*v4*v3*f2*f6*w1-4*v3^2*f6*
f3*w3*w2*f4-8*w3*w2*f1*f6^2*v3^2+2*w3*v3*f5^2*v2*w2*f2-4*v1*v4*w3*w2*f6*f1-4*w3
*v4*v2*w2*f6*f2-4*w3*v4*v3*w2*f6*f3-4*w3*f1^2*v1^2*f6*w1-8*f0*f6*v2^2*w2^2*f4-8
*w2^2*f2*f6*v1^2*f0-8*w3*w2*f0*f6^2*v3*v2-8*w2^2*f0*f6*f3*v1*v2+2*w2^2*f0*f5^2*
v2^2-4*v3*f6*v2*f1*w2^2*f4-8*w2^2*f0*f6^2*v3^2-4*w2^2*f0*f6*v3*v2*f5:
Bmatrix[2,1] :=
v4^2*w2*w1+v1*v2*w4^2+w3*w4*v1^2*f3-w4*v1*f3*v3*w1-w2*w4*v1*v4-w2*w4*v3*f5*v2+
w3*w4*f5*v2^2-w3*v2*w2*f5*v4-v1*v4*w3*f3*w1+w3^2*v1*f3*v2*f5-v3*f5*v2*w3*f3*w1+
v3^2*w2*f5*f3*w1-w3*v1*w2*f3*v3*f5+v4*v3*w2^2*f5+v4*v3*f3*w1^2-w4*v4*v2*w1+2*w3
^2*v2^2*f6*f3-2*w2*w4*v1*f4*v3+2*w3*w4*v1*v2*f4-4*w3*f1*f6*v1*v3*w1+2*w3^2*f1*
v1^2*f6-4*w3*v3*f6*v2*f2*w1+2*w3^2*v4*v1*f5+2*w3^2*v4*v2*f6-2*v1*v2*w3*f5*f1*w1
-4*w3*f0*f6*v1*v2*w1-4*w3*v1*f2*v3*f5*w1+2*w3*f1*v1*f6*v2*w2-2*w3*f1*f6*v2^2*w1
-2*w3*v4*v3*w2*f6-4*w3*v3*w2*f6*v2*f3-2*w3*v4*v2*f4*w1-2*w3*v4*v3*f5*w1+4*w3^2*
f6*v2*v1*f2-2*w3*w4*v3*f6*v2+2*w3^2*v1^2*f5*f2-4*w3*v1*f2*v3*w2*f6+4*w3*w2*f0*
v1^2*f6+2*w3*w2*f1*v1^2*f5-2*f1*w2^2*f6*v1*v3+2*v3^2*w2^2*f6*f3+2*v4*v3*w2*f4*
w1+4*w2*f2*v3^2*f6*w1+2*w2^2*f0*f5*v1^2+2*f1*f5*v3*v2*w1^2-2*f1*w2*f5*v1*v3*w1+
2*f1*w2*f6*v3*v2*w1-4*w2*f0*f5*v1*v2*w1+4*f0*v3*f6*v2*w1^2+2*v3^2*f5*f2*w1^2+2*
f1*v3^2*f6*w1^2+2*w2*w4*v3^2*f6+2*w4*v3^2*f5*w1-2*w3*w4*v3*v1*f5-4*w2*f0*v1*f6*
v3*w1+2*f0*f5*v2^2*w1^2:
Bmatrix[2,2] :=
v4^2*w2^2+v2^2*w4^2+2*w3^2*v3^2*f5^2+2*f1^2*v1^2*w1^2-4*w3*w4*v1*v4-4*w3*w4*v3^
2*f6+2*w2*w4*v1*f3*v3-4*w4*v4*v3*w1-4*w4*v1^2*f0*w1-2*v1*v3*f3*w3^2*f5-4*w3^2*
f1*v1*f6*v2-4*w3^2*v4*v3*f6-8*w3^2*v3^2*f6*f4-2*w3*v1^2*f3*f1*w1-2*w3*v3^2*f5*
f3*w1+2*w3*v4*v2*f3*w1-4*w3^2*v3*f6*v2*f3-4*v1^2*f0*w2*w3*f5-8*w2^2*f0*f6*v2^2-
4*w2^2*f0*f5*v1*v2-4*v3*w2^2*f6*v2*f1-2*w3^2*f1*v1^2*f5-4*w3*v2*w2*f5*v1*f1-4*
w3*v2^2*w2*f6*f1-4*w3*v3^2*w2*f6*f3-4*f0*v1*v4*w1^2-4*w2*f0*f5*v2^2*w1-4*f0*f5*
v3*v2*w1^2-4*f0*f3*v1*v2*w1^2-2*v1*f3*v3*f1*w1^2-4*w2*f1*v3^2*f6*w1-4*v1^2*f0*
w2*f3*w1-4*v3*w2*f5*v2*f1*w1-8*f0*v1^2*f2*w1^2-2*v3^2*f5*f1*w1^2+w3^2*v1^2*f3^2
+v3^2*f3^2*w1^2-4*v2^2*w3^2*f6*f2-2*w3*w4*v2*v1*f3-2*w2*w4*f5*v3^2-2*w2*w4*f1*
v1^2-2*w4*f3*v3*v2*w1-4*w3^2*f2*f5*v2*v1-4*w3*w4*v1^2*f2-4*f1*v1^2*w3*w2*f4+8*
w3*f0*v2^2*f6*w1+8*w3*v3*f6*v2*f1*w1+8*w3*f1*f5*v1*v3*w1+8*w3*f0*f5*v2*v1*w1-4*
v4*v1*w3^2*f4-4*w4*f4*v3^2*w1+8*w2^2*f0*f6*v1*v3-4*w2^2*f2*f6*v3^2-4*v1^2*f2*w3
^2*f4-4*v1^2*f0*w3^2*f6+8*w3*w2*f1*v1*f6*v3-2*w3*w2*f3*v1*v4-2*w3^2*f5*v2*v4-4*
v1^2*f0*w2^2*f4+8*w2*f0*f5*v1*v3*w1-2*v3*f3*v4*w2*w1-4*w2*f2*f5*v3^2*w1-4*f1*f4
*v3*v2*w1^2-4*f6*v3^2*f0*w1^2-2*f1*v2*v4*w1^2-4*f0*f4*v2^2*w1^2-4*v3*v4*f2*w1^2
-4*f4*v3^2*f2*w1^2:
Bmatrix[2,3] :=
v3*v2*w4^2+w3*v4^2*w2+w4*f3*v3^2*w1-w2*w4*v3*v4-v4*w2*v2*f1*w1+v4*w2^2*v1*f1+v3
*f3*v2*f1*w1^2-v3*f3*v1*f1*w2*w1+w3^2*f3*v1*v4-w2*w4*v1*v2*f1-w3*w4*v3*f3*v1-w3
*w4*v4*v2-v1*v2*f1*w3*f3*w1+w3*v1^2*w2*f3*f1-v3*v4*w3*f3*w1+w4*v2^2*f1*w1+2*w4*
f2*v2*v3*w1-2*w4*f1*v1*v3*w1+2*w2*w4*f0*v1^2+2*f0*f3*v2^2*w1^2+4*f0*f4*v2*v3*w1
^2-4*w2*f0*f4*v1*v3*w1+2*w2*f1*f5*v3^2*w1-4*w2*f0*v2*v1*f3*w1-2*w2*v4*v1*f0*w1+
2*w2*f0*v3*f5*v2*w1+4*w2*f6*v3^2*f0*w1-2*w2^2*f0*f5*v1*v3+2*f0*f5*v3^2*w1^2+2*
f1*w2^2*f6*v3^2+2*f0*v4*v2*w1^2+2*v3*v4*f1*w1^2+2*f4*v3^2*f1*w1^2+2*w2^2*f0*v1^
2*f3+2*w3^2*f0*f5*v1^2+2*v1^2*f1*w3^2*f4+4*f0*v1^2*w3*w2*f4-2*w2*w4*v3*v1*f2-2*
w4*f0*v2*v1*w1+2*w3*w4*v1^2*f1-4*w3*f0*v2*f6*v3*w1-2*w3*f1*f5*v3*v2*w1-4*w3*v3*
f4*v1*f1*w1+2*w3*v4*v1*w2*f2-4*w3*w2*f0*f6*v1*v3+2*f0*v2*v1*w2*w3*f5+2*w3^2*f1*
f5*v2*v1+4*w3^2*f0*f6*v2*v1-4*w3*f0*f5*v1*v3*w1-2*w3*f0*v2^2*f5*w1-4*w3*f0*f4*
v2*v1*w1+2*w3^2*v2^2*f6*f1-4*w3*v3*w2*f6*v2*f1-2*w3*v3*w2*f5*v1*f1-2*w3*v4*v1*
f1*w1-2*w3*v2*f2*v4*w1:
Bmatrix[2,4] :=
w2*w4*v4^2+v2*v4*w4^2-v1^2*f3*f1*w3^2*f5-w3*v2*f3^2*v4*w1-v1^2*f3*f1^2*w1^2-v3^
2*f5^2*f3*w3^2+f1*f3*v2*v4*w1^2-v3^2*f5*f3*f1*w1^2+w3^2*v2*f3*v4*f5+w2*v3*f3*v2
*f5*f1*w1+w3*v3*f3^3*v1*w1+v2*v4*w2^2*f5*f1+w2*w4*v2*f3*v4+w2*w4*v2^2*f5*f1+w2*
w4*v1^2*f3*f1+v4*w2*v1*f1*f3*w1+w3*w4*v4*v1*f3+w2*w4*v3^2*f5*f3+w4*v2*f3*v1*f1*
w1-w2*w4*v3*f3^2*v1+w3*v3*f3*v4*w2*f5+w4*v3*f3*v4*w1+w3*w4*v3*f5*v2*f3+w3*v2*w2
*f3*v1*f5*f1+2*w4*f0*v2^2*f5*w1+4*w4*f0*v1^2*f3*w1+2*w4*v4*v1*f1*w1+2*w4*v2*f2*
v4*w1+4*w3*f0*f4*v1^2*f3*w1+4*w3*v2*f2*v1*f5*f1*w1-8*w3*f0*f2*f6*v2*v1*w1+4*w3^
2*v3*f3*v1*f6*f2+8*w3^2*f0*f6^2*v3*v2+4*w3^2*v3*f5*v2*f6*f1+2*w3^2*v3*f3^2*v2*
f6+4*f5*v3*v1*f1^2*w1^2+4*f0*f4*v3*v1*f3*w1^2+4*v3*f6*v2*f1^2*w1^2+4*f0*v2^2*f6
*f1*w1^2+8*f5*v1^2*f0^2*w1^2+4*f0*v1^2*f3*f2*w1^2+4*f0*v4*v1*f3*w1^2+4*f0*f5*f1
*v2*v1*w1^2-8*f0*f5*v3*v1*f2*w1^2+2*w3*v3^2*f3^2*w2*f6+8*w3*w2*f0*f5*f6*v3*v2+8
*w3*w2*f0*f6^2*v3^2+4*f0*f5^2*v3*v1*w2*w3+4*w3^2*f0*f5^2*v2*v1+4*w3^2*v3*f5^2*
v1*f1+4*v3^2*f6*f3*w3^2*f4-8*w3^2*f0*f4*f6*v2*v1+4*w3*v3*w2*f4*v1*f5*f1+4*w3*w2
*f1*v3^2*f6*f5-8*w3^2*v3*f4*v1*f6*f1+8*w3*f0*f4^2*v2*v1*w1+4*w3*f6*v2*v1*f1^2*
w1-8*w3*f1*v3^2*f6*f4*w1+4*w3^2*v3*f3*v4*f6+4*w3*v2*f2*v4*f4*w1+4*f0*f4*v2*v1*
w2*f3*w1-8*w2*f0*f6*v3^2*f4*w1+4*w3*f0*f4*v2^2*f5*w1-4*w3*f1*f6*v3*v4*w1+4*w3*
v3*f5*v4*f2*w1-8*w3*f0*f5*f2*v1^2*w1-8*w3*f0*f5*f3*v2*v1*w1-8*w3*f0*f6*v2^2*f3*
w1+4*w3^2*f0*f6*v2^2*f5-12*w2*f0*f6*v2*v3*f3*w1+4*w2*f0*f5*v2*v3*f4*w1+2*w2^2*
f6*v2*v1*f1^2+4*w2*f0*f5^2*v3^2*w1+4*f1*f5*v3*v1*w2*f2*w1-8*w3*v3*f3*v1*f5*f1*
w1-4*f0*f6*v3*v1*w3*f3*w1-4*w3*f0*f5*v1*v4*w1-4*w3*f0*f6*v2*v4*w1+4*w3*v4*v1*f4
*f1*w1+4*w3*f5*v1^2*f1^2*w1+4*w2^2*f0*f6*v3^2*f5+2*w2^2*f0*f5*f3*v2*v1-8*w2^2*
f0*f6*v3*v1*f3+2*w2^2*f0*f5^2*v3*v2+2*v3*f3*v2*w2^2*f6*f1+4*f1*w2^2*f6*v3*v1*f2
+4*w2^2*f0*f5*v3*v1*f4+2*f1*w2^2*f6*v3*v4+8*w2*f1*f0*f6*v2*v1*w1+2*w2^2*f0*f5*
v1*v4+4*w2*f1*f5*v1^2*f0*w1+2*w2*f0*v1^2*f3^2*w1+8*w2*v1^2*f6*f0^2*w1+2*w2*v2^2
*f6*f1^2*w1+2*f0*v2^2*f5*w2*f3*w1+2*w2*f5*v2*v1*f1^2*w1+8*w2*f0*f4^2*v3*v1*w1-8
*w2*f0*f5*v3*v1*f3*w1-8*w2*f0*f6*v3*v1*f2*w1+2*f1*w2*f5*v3*v4*w1-4*w2*f0*f6*v3*
v4*w1+8*w3^2*f1*v3^2*f6^2+4*w2^2*f0*f6*v2^2*f3+4*w2^2*f1*v1^2*f6*f0+2*f1*w2*f4*
v2*v4*w1+4*w2*f0*f4*v1*v4*w1+4*w2*f6*v3*v1*f1^2*w1+4*f1*v3*f6*v2*w2*f2*w1-8*f0*
f6*v3*v2*f2*w1^2+2*f0*f3^2*v2*v1*w1^2+8*f0^2*f6*v2*v1*w1^2+2*w3*w4*v3*f5*v4-4*
w3*w4*f6*f0*v2*v1+2*w3*w4*v2^2*f6*f1-4*w2*w4*f0*f6*v3*v1+2*w2*w4*v3*f5*v2*f2+4*
w2*w4*v3*f4*v1*f2+2*w3*w4*v2*v4*f4+2*w2*w4*v3*v4*f4+2*w2*w4*v4*v1*f2+2*w2*w4*v2
*f4*v1*f1+4*w4*f0*f4*v2*v1*w1+4*w3*v3*f4*v2*f5*f1*w1-4*w3*v3*f3*v1*f4*f2*w1+4*
w4*v3*f4*v1*f1*w1-4*w4*f0*f5*v3*v1*w1+4*w3*v2^2*f2*f1*f6*w1+8*w3*f2^2*v3*f6*v2*
w1+4*w3*f2*v3^2*f6*f3*w1+4*w3*f1*f5^2*v3^2*w1+4*w3*f0*f5^2*v3*v2*w1+8*w3*v3*f4^
2*v1*f1*w1-8*w3*f0*f6*v2*v3*f4*w1+8*w3*f2^2*f5*v3*v1*w1+2*w3*v3*w2*f5^2*v2*f1-8
*w3*v3*f3*v2*f1*f6*w1-4*w4*f0*f6*v3*v2*w1+2*w4*v3*f5*v2*f1*w1+4*w3*w4*v3^2*f6*
f3-4*w3*w4*v3*f6*v1*f1+4*w3*w4*v3*f5*v1*f2+4*w3*w4*v3*f6*v2*f2+2*w3*w4*v2*f5*v1
*f1-12*w3*w2*f0*f3*f6*v2*v1+4*w3*w2*v1^2*f6*f1^2-8*w3*w2*f2*f0*f6*v1^2+4*w3*w2*
f0*f5*f4*v2*v1+4*w3*v3*f3*v2*w2*f6*f2-4*w3*w2*f0*f6*v1*v4+2*w3*v4*w2*v1*f5*f1+4
*w3*v2*f2*v1*w2*f6*f1+2*w3*v2^2*w2*f3*f6*f1+2*w3*w2*f0*f5^2*v2^2-8*w3*v3*f3*v1*
w2*f6*f1+4*w3*v3*w2*f6*v4*f2+8*w3*f2^2*v3*f6*v1*w2+2*w3*v2*f2*v4*w2*f5-8*f0*f6*
v3*v1*w3*w2*f4:
Bmatrix[3,1] :=
v1*v3*w4^2+w3*v4^2*w1-w3^2*v3^2*f5^2-f1^2*v1^2*w1^2+w4*f1*v1*v2*w1-w2*w4*v4*v2+
w3*v3*f5*v4*w2-v1*v3*w3*f3^2*w1+w3*w4*v3*f5*v2+v1*v3*w2^2*f5*f1+w3*v2^2*f5*f1*
w1+w2*f1*v1*v4*w1+w3*w4*v1*v4+2*w3*w4*v3^2*f6+w2*w4*v1*f3*v3+w4*v4*v3*w1+2*w4*
v1^2*f0*w1+v1*v3*f3*w3^2*f5-2*w3^2*f1*v1*f6*v2+2*w3^2*v4*v3*f6+4*w3^2*v3^2*f6*
f4+w3*v1^2*f3*f1*w1+w3*v3^2*f5*f3*w1+w3*v4*v2*f3*w1+2*w3^2*v3*f6*v2*f3-2*v1^2*
f0*w2*w3*f5+4*w2^2*f0*f6*v2^2+2*w2^2*f0*f5*v1*v2+2*v3*w2^2*f6*v2*f1-w3^2*f1*v1^
2*f5+w3*v2*w2*f5*v1*f1+2*w3*v2^2*w2*f6*f1+2*w3*v3^2*w2*f6*f3+2*f0*v1*v4*w1^2+2*
w2*f0*f5*v2^2*w1-2*f0*f5*v3*v2*w1^2+2*f0*f3*v1*v2*w1^2+v1*f3*v3*f1*w1^2-2*w2*f1
*v3^2*f6*w1+2*v1^2*f0*w2*f3*w1+v3*w2*f5*v2*f1*w1+4*f0*v1^2*f2*w1^2-v3^2*f5*f1*
w1^2+2*w4*f2*v1*v3*w1+4*v1*v3*w3*f6*f0*w1+2*w3*w4*v1*f4*v3+4*w3*v2*w2*f6*v3*f2+
2*v1*v3*w3*w2*f5*f2+4*v1*v3*w3*f4*f2*w1+2*w3*v1*f4*v2*f1*w1-4*w3*w2*f0*v1*f6*v2
+2*w3*v1*f2*v4*w1+2*w3*v2*f5*v3*f2*w1+2*w3*v4*v3*f4*w1+4*w2*f0*v1*v2*f4*w1-4*w2
*f0*v3*f6*v2*w1+2*f1*w2*f4*v1*v3*w1:
Bmatrix[3,2] :=
v3*v2*w4^2+w3*v4^2*w2+w4*f3*v3^2*w1-w2*w4*v3*v4-v4*w2*v2*f1*w1+v4*w2^2*v1*f1+v3
*f3*v2*f1*w1^2-v3*f3*v1*f1*w2*w1+w3^2*f3*v1*v4-w2*w4*v1*v2*f1-w3*w4*v3*f3*v1-w3
*w4*v4*v2-v1*v2*f1*w3*f3*w1+w3*v1^2*w2*f3*f1-v3*v4*w3*f3*w1+w4*v2^2*f1*w1+2*w4*
f2*v2*v3*w1-2*w4*f1*v1*v3*w1+2*w2*w4*f0*v1^2+2*f0*f3*v2^2*w1^2+4*f0*f4*v2*v3*w1
^2-4*w2*f0*f4*v1*v3*w1+2*w2*f1*f5*v3^2*w1-4*w2*f0*v2*v1*f3*w1-2*w2*v4*v1*f0*w1+
2*w2*f0*v3*f5*v2*w1+4*w2*f6*v3^2*f0*w1-2*w2^2*f0*f5*v1*v3+2*f0*f5*v3^2*w1^2+2*
f1*w2^2*f6*v3^2+2*f0*v4*v2*w1^2+2*v3*v4*f1*w1^2+2*f4*v3^2*f1*w1^2+2*w2^2*f0*v1^
2*f3+2*w3^2*f0*f5*v1^2+2*v1^2*f1*w3^2*f4+4*f0*v1^2*w3*w2*f4-2*w2*w4*v3*v1*f2-2*
w4*f0*v2*v1*w1+2*w3*w4*v1^2*f1-4*w3*f0*v2*f6*v3*w1-2*w3*f1*f5*v3*v2*w1-4*w3*v3*
f4*v1*f1*w1+2*w3*v4*v1*w2*f2-4*w3*w2*f0*f6*v1*v3+2*f0*v2*v1*w2*w3*f5+2*w3^2*f1*
f5*v2*v1+4*w3^2*f0*f6*v2*v1-4*w3*f0*f5*v1*v3*w1-2*w3*f0*v2^2*f5*w1-4*w3*f0*f4*
v2*v1*w1+2*w3^2*v2^2*f6*f1-4*w3*v3*w2*f6*v2*f1-2*w3*v3*w2*f5*v1*f1-2*w3*v4*v1*
f1*w1-2*w3*v2*f2*v4*w1:
Bmatrix[3,3] :=
v3^2*w4^2+w3^2*v4^2+v1^2*f1^2*w2^2+v2^2*f1^2*w1^2-4*w3*w4*v1^2*f0-2*w3*w4*v4*v3
+2*v1*w2*w4*v3*f1-4*w4*f0*v2^2*w1-4*f0*v2^2*w3^2*f6-4*v1^2*f0*w3^2*f4-4*v1*f0*
v2*w3^2*f5+4*w3*v4*v1*f0*w1+8*w3*f0*f4*v1*v3*w1+4*w3*f0*v3*f5*v2*w1+2*w3*f1*v2*
v4*w1+4*v1*w2*w4*f0*v2+4*w4*f0*v1*v3*w1-2*w4*v2*f1*v3*w1+4*w3*w2*f0*f5*v1*v3-4*
w3*w2*f0*f3*v1^2-2*w3*v1*f1*v4*w2+8*w3*w2*f0*f6*v2*v3+4*v1*f0*v2*w3*f3*w1+8*w2*
f0*v1*f2*v2*w1-2*v1*f1^2*w2*v2*w1+4*f0*v1*v3*w2*f3*w1+4*w2*f0*v4*v2*w1-4*w2*f0*
f5*v3^2*w1-4*w2^2*f6*v3^2*f0-4*w2^2*v4*v1*f0-4*f0*f3*v2*v3*w1^2-4*w2^2*v1^2*f2*
f0-4*f0*f4*v3^2*w1^2-4*f0*v4*v3*w1^2-4*f0*v2^2*f2*w1^2:
Bmatrix[3,4] :=
w3*w4*v4^2+v3*v4*w4^2-w4*f1*v2*v4*w1+w3*w4*f5*v3^2*f3-w2*w4*v1*f1*v4-w2*w4*v3*
f5*v2*f1-w4*v1*f3*v3*f1*w1+v3*v4*f3*w3^2*f5-w3*v3*w2*f3*v1*f5*f1-v3*f5*v2*f1*w3
*f3*w1-v1*f1*v4*w3*f3*w1-w3*v2*f1*v4*w2*f5+v1*f1^2*w2^2*v2*f5+v2^2*f1^2*w2*f5*
w1+v1^2*f1^2*w2*f3*w1+v2*f1^2*v1*f3*w1^2-6*w4*v4*v1*f0*w1-8*w4*v1^2*f2*f0*w1-2*
w2*w4*f1*v3^2*f6-2*w2*w4*f0*v1^2*f3-2*w2*w4*f0*f5*v2^2-4*w2*w4*f0*v2*v1*f4-2*w4
*f0*v3*f5*v2*w1-4*w4*f4*f0*v3*v1*w1-4*w4*f6*v3^2*f0*w1-4*w3*w4*f0*f5*v2*v1-8*w3
*w4*f0*f6*v2^2-4*w2*w4*f0*f6*v3*v2-2*w2*w4*v3*f4*v1*f1-4*w4*f0*v2*v1*f3*w1-4*w3
^2*f0*f5^2*v3*v1-4*w3^2*v3*f3*v1*f6*f1-8*w3^2*v3*f4*v2*f6*f1+8*w3^2*f0*f4*f6*v3
*v1-4*w3^2*f0*f5*f6*v3*v2+4*w3*w4*f0*f6*v3*v1-6*w3*w4*v2*f1*v3*f6+2*w3*w4*v3*f4
*v4-2*w3*w4*v1*f1*v3*f5-4*w3*w4*f2*f6*v3^2+2*w4*f1^2*v1^2*w1-4*v3*v4*w3^2*f6*f2
-4*w3^2*f0*f6*v1*v4-4*w3*f0*f5^2*v3^2*w1-2*w3*f6*v2^2*f1^2*w1-2*w3^2*v2*f1*v4*
f6-4*w3*w2*f0*f5*f4*v3*v1-4*w3*f0*f4*v1*v4*w1-2*v3*v4*w3*f5*f1*w1-2*w3*v2*f1*v4
*f4*w1+8*w3*f0*f5*v3*v1*f3*w1+4*v3*v4*w3*f6*f0*w1-4*w3*f1*v3^2*f6*f3*w1+2*w3^2*
v3^2*f3^2*f6+4*w3*f0*f6*f3*v3*v2*w1+8*w3*f0*f4*f6*v3^2*w1-8*w3*f0*f4^2*v3*v1*w1
-8*w3*f0*f2*f6*v3*v1*w1-4*f0*v2*v1*f4*w3*f3*w1-2*f0*v1^2*f3^2*w3*w1-2*w3*v2*f1^
2*v1*f5*w1-4*w3*f1*f5*f0*v1^2*w1-2*f0*f5*v2^2*w3*f3*w1+4*w3*f6*v3*v1*f1^2*w1-4*
w3*w2*f0*f5*f3*v2*v1-4*w3*f0*f4*f5*v3*v2*w1+2*w3^2*f2*f5^2*v3^2-4*w3*f6*v1*f1*
w2*v3*f2-8*w3*w2*f0*f6*v2^2*f3-2*w3*f6*v1*f1^2*w2*v2-6*v3*v4*w3*w2*f6*f1-4*w3*
w2*f0*f6*v2*v4+8*w3*v1^2*f6*f0^2*w1+2*w3*w2*f1*f5^2*v3^2-4*w3*w2*f0*f5*f6*v3^2-
16*w3*w2*f0*f4*f6*v3*v2-8*v1^2*f2*f0*w3^2*f6+2*f0*v1^2*f3*w3^2*f5-8*w3^2*f0*f6^
2*v3^2-8*w3^2*f2*f6*v3^2*f4-4*w3*f6*v2*f1*v3*w2*f3+2*w3^2*v3*f5^2*v2*f1-8*f0*f6
*v2^2*w3^2*f4+2*f0*f5^2*v2^2*w3^2-8*w2^2*f0*f6*f3*v3*v2-4*f0*v2*v1*f3*w3^2*f6+2
*f0*v3*f5^2*v2*w2*w3+4*w3*w2*f0*f3*f6*v3*v1-2*w3*w2*f0*f5*v1*v4-8*w3*w2*f1*v3^2
*f6*f4-4*w3*w2*f1*f0*f6*v1^2+2*f1^2*v1^2*w3^2*f6-2*w2^2*f0*f5*v3*v1*f3-2*w2^2*
f6*v3*v1*f1^2-4*w2*f0*f6*v2^2*f1*w1-4*w2*f0*f5*v2^2*f2*w1-4*w2*f1*f5*f0*v2*v1*
w1+2*v2*f1^2*v1*w2*f4*w1-4*w2*f0*f3*v1^2*f2*w1-8*w2^2*f0*f6*v3*v4-8*w2*f0^2*f6*
v2*v1*w1-2*w2^2*f0*f5*v2*v4+2*w2^2*f0*f5^2*v3^2-8*w2^2*f0*f4*f6*v3^2-2*w2*f5*v3
*v1*f1^2*w1-4*w2*f0*f4*v2*v4*w1-4*w2*f0*f5*v3*v4*w1-4*w2*f0*f3*v1*v4*w1-4*f6*v3
^2*f0*w2*f3*w1-8*w2*f0*f4*f2*v2*v1*w1-8*w2*f5*v1^2*f0^2*w1-4*w2^2*f2*f5*f0*v2*
v1-8*w2^2*v1^2*f6*f0^2-2*w2*v3*f6*v2*f1^2*w1-4*w2*f0*f5*f3*v3*v2*w1-4*f4*f0*v3*
v1*w2*f3*w1-8*w2^2*f0*f6*v2^2*f2-4*w2^2*f1*f0*f6*v2*v1+8*f0^2*f6*v3*v1*w1^2-4*
f0*v3*f6*v2*f1*w1^2+2*v2^2*f1^2*w2^2*f6-8*f2*f6*v3^2*f0*w1^2-4*f0*f5*f1*v3*v1*
w1^2-2*f0*f3^2*v3*v1*w1^2+2*f0*f3*f5*v3^2*w1^2-2*f0*f3*v2*v4*w1^2+2*v1*f1^2*v4*
w1^2+2*f1^2*v3^2*f6*w1^2-8*f5*f0^2*v2*v1*w1^2-4*f0*v2*v1*f3*f2*w1^2-8*v1^2*f2^2
*f0*w1^2+2*f1^2*v1^2*f2*w1^2+4*f0*f3*v1^2*f1*w1^2-8*f4*v1^2*f0^2*w1^2-8*f0*f2*
v1*v4*w1^2-8*f0^2*f6*v2^2*w1^2-4*w3*f6*v2*f1*v3*f2*w1-4*w3*v3*f2*v1*f5*f1*w1:
Bmatrix[4,1] :=
v1*v4*w4^2+w4*v4^2*w1-w2*v4*v2*f5*f1*w1-v3*w2*f5*v1*f1*f3*w1-w3*w4*v1*f3*v3*f5+
v1*v4*f1*f3*w1^2-w3*w4*v2*f5*v4-w2*w4*f1*v1*v2*f5+w3^2*v2*f5^2*v3*f3+w3*v2^2*w2
*f5^2*f1-w2*w4*v4*v3*f5+w4*v1^2*f3*f1*w1-f1*v1*v2*f5*w3*f3*w1+w3*v3^2*f5^2*w2*
f3-v4*v3*f5*w3*f3*w1+v3*w2^2*f5^2*v2*f1+2*w3*w4*v3^2*f5^2+2*f0*f5^2*v1^2*w3^2-4
*w2*f1*f6*v1^2*f0*w1+2*w2*f5*v1^2*f1^2*w1+2*w3^2*v3*f5^2*v4-4*w2*f0*f5*f6*v3^2*
w1-8*w2^2*f0*v1*f6*v4+4*f0*f6*v1*v3*w2*f3*w1-4*w2*f0*f6*v2*v4*w1-4*f1*v3*f6*v1*
w2*f2*w1-6*w2*f0*f5*v1*v4*w1-2*v4*v2*w2^2*f6*f1-2*v3*w2^2*f6*v1*f1*f3-2*w2^2*f0
*f5^2*v1*v3-4*v3*f6*v2*f1*w2*f3*w1-4*w2*f0*f5*f4*v1*v3*w1-8*f0*f6*v2^2*w2*f3*w1
-4*w2*f0*f5*f3*v1*v2*w1-2*w2*f0*f5^2*v3*v2*w1+2*w2*f6*v1*v2*f1^2*w1-8*w2*f0*f5*
v1^2*f2*w1-16*w2*f0*f6*v1*v2*f2*w1+2*w2^2*f6*v1^2*f1^2-2*f1*w2*f6*v3*v4*w1-8*f0
*f5*v1*v2*f2*w1^2+2*f1^2*v1*v2*f5*w1^2-4*f0*v1*f6*v2*f1*w1^2+2*v1^2*f4*f1^2*w1^
2-8*f0*f6*v2^2*f2*w1^2+8*f0*f2*f6*v1*v3*w1^2-4*v3*f6*v2*f3*f0*w1^2+2*v3^2*f6*f3
*f1*w1^2+2*v2^2*f6*f1^2*w1^2-8*v3^2*f6*f4*f0*w1^2-4*f0*v3*f6*v4*w1^2-4*f1^2*f6*
v1*v3*w1^2-4*f0*f3*f5*v1*v3*w1^2-8*f0*f4*v1^2*f2*w1^2+2*f0*f3^2*v1^2*w1^2-8*f6*
v1^2*f0^2*w1^2-4*f0*f4*v1*v4*w1^2-2*f0*f5*v2*v4*w1^2+2*v3^2*f5^2*f0*w1^2-4*w2*
w4*f0*v1*f6*v2-4*w2*w4*v3*f6*v2*f2-4*w3*w4*v1*f2*v3*f6-2*w3*w4*f1*v1*f6*v2-6*w3
*w4*v4*v3*f6+2*w4*v1*f2*v4*w1-8*w3*w4*v3^2*f6*f4-4*w4*f4*v1^2*f0*w1-4*w4*v3*f6*
v2*f1*w1-8*w4*f0*f6*v2^2*w1-2*w4*v3*v1*f5*f1*w1-4*w3*v3*w2*f5*v2*f6*f1-8*v3*f6*
v2*f2*w3*w2*f4-2*w2*w4*v1*f2*v3*f5-2*w2*w4*v3^2*f6*f3-6*w4*f0*v1*v2*f5*w1-4*w3*
v1*w2*f3*v2*f6*f1-2*w2*w4*f0*f5*v1^2+4*w4*f0*f6*v1*v3*w1-4*w3*w4*v3*f6*v2*f3-2*
w2*w4*v2^2*f6*f1-4*w3*w4*f6*v1^2*f0-4*w3^2*f0*f5*v1*f6*v2-8*v3^2*f6*f4^2*w3^2-4
*v3*f6*v2*f3*w3^2*f4+4*w3^2*v3^2*f5*f6*f3-8*w3^2*v3*f6^2*v2*f1+2*v3^2*f5^2*w3^2
*f4-8*f0*f6^2*v2^2*w3^2+2*w3^2*v1^2*f3*f6*f1-8*f6*v1^2*f0*w3^2*f4-4*v2^2*f6*f1*
w3*w2*f4-4*w3*w2*f0*f5*f6*v2^2-4*w3*w2*f0*v1^2*f6*f3-2*w3*w2*f0*f5^2*v1*v2+8*w3
*v1*f3*v3*f1*f6*w1-2*w3^2*v4*v2*f6*f3-2*v1*v4*w3*f5*f1*w1-2*w3*v4*v2*f5*f2*w1-8
*w3^2*v3*f6*v4*f4+8*w3^2*f0*v1*f6^2*v3-4*w3^2*v3*f5*v1*f6*f1-2*w3^2*v1*f3^2*v3*
f6-8*w3^2*f2*v3^2*f6^2+4*w3*f0*f6*f3*v1*v2*w1-8*w3*f0*f4*f6*v1*v3*w1+4*w3*f0*f5
^2*v1*v3*w1-2*w3*f0*f5^2*v2^2*w1-8*w3*f2^2*v3*f6*v1*w1-4*w3*f1*v3^2*f6*f5*w1-4*
w3*v3*f5*v1*f4*f1*w1+4*v1*v4*w3*f6*f0*w1+8*w3*f0*f6^2*v3^2*w1-2*v3^2*f6*f3^2*w3
*w1-4*w3*f0*f4*v1*v2*f5*w1-2*v2^2*f6*f1*w3*f3*w1-4*v3*f6*v2*f2*w3*f3*w1-2*w3*v3
*f5^2*v2*f1*w1-4*w3*v1*f2*v2*f1*f6*w1+8*w3*f2*f6*v1^2*f0*w1-4*w3*f0*f5*v1^2*f3*
w1-4*w3*v1*f2*v3*w2*f6*f3-2*w3*v3*w2*f5^2*v1*f1-4*w3*v4*v3*f2*f6*w1-4*v3^2*f6*
f3*w3*w2*f4-8*w3*w2*f1*f6^2*v3^2+2*w3*v3*f5^2*v2*w2*f2-4*v1*v4*w3*w2*f6*f1-4*w3
*v4*v2*w2*f6*f2-4*w3*v4*v3*w2*f6*f3-4*w3*f1^2*v1^2*f6*w1-8*f0*f6*v2^2*w2^2*f4-8
*w2^2*f2*f6*v1^2*f0-8*w3*w2*f0*f6^2*v3*v2-8*w2^2*f0*f6*f3*v1*v2+2*w2^2*f0*f5^2*
v2^2-4*v3*f6*v2*f1*w2^2*f4-8*w2^2*f0*f6^2*v3^2-4*w2^2*f0*f6*v3*v2*f5:
Bmatrix[4,2] :=
w2*w4*v4^2+v2*v4*w4^2-v1^2*f3*f1*w3^2*f5-w3*v2*f3^2*v4*w1-v1^2*f3*f1^2*w1^2-v3^
2*f5^2*f3*w3^2+f1*f3*v2*v4*w1^2-v3^2*f5*f3*f1*w1^2+w3^2*v2*f3*v4*f5+w2*v3*f3*v2
*f5*f1*w1+w3*v3*f3^3*v1*w1+v2*v4*w2^2*f5*f1+w2*w4*v2*f3*v4+w2*w4*v2^2*f5*f1+w2*
w4*v1^2*f3*f1+v4*w2*v1*f1*f3*w1+w3*w4*v4*v1*f3+w2*w4*v3^2*f5*f3+w4*v2*f3*v1*f1*
w1-w2*w4*v3*f3^2*v1+w3*v3*f3*v4*w2*f5+w4*v3*f3*v4*w1+w3*w4*v3*f5*v2*f3+w3*v2*w2
*f3*v1*f5*f1+2*w4*f0*v2^2*f5*w1+4*w4*f0*v1^2*f3*w1+2*w4*v4*v1*f1*w1+2*w4*v2*f2*
v4*w1+4*w3*f0*f4*v1^2*f3*w1+4*w3*v2*f2*v1*f5*f1*w1-8*w3*f0*f2*f6*v2*v1*w1+4*w3^
2*v3*f3*v1*f6*f2+8*w3^2*f0*f6^2*v3*v2+4*w3^2*v3*f5*v2*f6*f1+2*w3^2*v3*f3^2*v2*
f6+4*f5*v3*v1*f1^2*w1^2+4*f0*f4*v3*v1*f3*w1^2+4*v3*f6*v2*f1^2*w1^2+4*f0*v2^2*f6
*f1*w1^2+8*f5*v1^2*f0^2*w1^2+4*f0*v1^2*f3*f2*w1^2+4*f0*v4*v1*f3*w1^2+4*f0*f5*f1
*v2*v1*w1^2-8*f0*f5*v3*v1*f2*w1^2+2*w3*v3^2*f3^2*w2*f6+8*w3*w2*f0*f5*f6*v3*v2+8
*w3*w2*f0*f6^2*v3^2+4*f0*f5^2*v3*v1*w2*w3+4*w3^2*f0*f5^2*v2*v1+4*w3^2*v3*f5^2*
v1*f1+4*v3^2*f6*f3*w3^2*f4-8*w3^2*f0*f4*f6*v2*v1+4*w3*v3*w2*f4*v1*f5*f1+4*w3*w2
*f1*v3^2*f6*f5-8*w3^2*v3*f4*v1*f6*f1+8*w3*f0*f4^2*v2*v1*w1+4*w3*f6*v2*v1*f1^2*
w1-8*w3*f1*v3^2*f6*f4*w1+4*w3^2*v3*f3*v4*f6+4*w3*v2*f2*v4*f4*w1+4*f0*f4*v2*v1*
w2*f3*w1-8*w2*f0*f6*v3^2*f4*w1+4*w3*f0*f4*v2^2*f5*w1-4*w3*f1*f6*v3*v4*w1+4*w3*
v3*f5*v4*f2*w1-8*w3*f0*f5*f2*v1^2*w1-8*w3*f0*f5*f3*v2*v1*w1-8*w3*f0*f6*v2^2*f3*
w1+4*w3^2*f0*f6*v2^2*f5-12*w2*f0*f6*v2*v3*f3*w1+4*w2*f0*f5*v2*v3*f4*w1+2*w2^2*
f6*v2*v1*f1^2+4*w2*f0*f5^2*v3^2*w1+4*f1*f5*v3*v1*w2*f2*w1-8*w3*v3*f3*v1*f5*f1*
w1-4*f0*f6*v3*v1*w3*f3*w1-4*w3*f0*f5*v1*v4*w1-4*w3*f0*f6*v2*v4*w1+4*w3*v4*v1*f4
*f1*w1+4*w3*f5*v1^2*f1^2*w1+4*w2^2*f0*f6*v3^2*f5+2*w2^2*f0*f5*f3*v2*v1-8*w2^2*
f0*f6*v3*v1*f3+2*w2^2*f0*f5^2*v3*v2+2*v3*f3*v2*w2^2*f6*f1+4*f1*w2^2*f6*v3*v1*f2
+4*w2^2*f0*f5*v3*v1*f4+2*f1*w2^2*f6*v3*v4+8*w2*f1*f0*f6*v2*v1*w1+2*w2^2*f0*f5*
v1*v4+4*w2*f1*f5*v1^2*f0*w1+2*w2*f0*v1^2*f3^2*w1+8*w2*v1^2*f6*f0^2*w1+2*w2*v2^2
*f6*f1^2*w1+2*f0*v2^2*f5*w2*f3*w1+2*w2*f5*v2*v1*f1^2*w1+8*w2*f0*f4^2*v3*v1*w1-8
*w2*f0*f5*v3*v1*f3*w1-8*w2*f0*f6*v3*v1*f2*w1+2*f1*w2*f5*v3*v4*w1-4*w2*f0*f6*v3*
v4*w1+8*w3^2*f1*v3^2*f6^2+4*w2^2*f0*f6*v2^2*f3+4*w2^2*f1*v1^2*f6*f0+2*f1*w2*f4*
v2*v4*w1+4*w2*f0*f4*v1*v4*w1+4*w2*f6*v3*v1*f1^2*w1+4*f1*v3*f6*v2*w2*f2*w1-8*f0*
f6*v3*v2*f2*w1^2+2*f0*f3^2*v2*v1*w1^2+8*f0^2*f6*v2*v1*w1^2+2*w3*w4*v3*f5*v4-4*
w3*w4*f6*f0*v2*v1+2*w3*w4*v2^2*f6*f1-4*w2*w4*f0*f6*v3*v1+2*w2*w4*v3*f5*v2*f2+4*
w2*w4*v3*f4*v1*f2+2*w3*w4*v2*v4*f4+2*w2*w4*v3*v4*f4+2*w2*w4*v4*v1*f2+2*w2*w4*v2
*f4*v1*f1+4*w4*f0*f4*v2*v1*w1+4*w3*v3*f4*v2*f5*f1*w1-4*w3*v3*f3*v1*f4*f2*w1+4*
w4*v3*f4*v1*f1*w1-4*w4*f0*f5*v3*v1*w1+4*w3*v2^2*f2*f1*f6*w1+8*w3*f2^2*v3*f6*v2*
w1+4*w3*f2*v3^2*f6*f3*w1+4*w3*f1*f5^2*v3^2*w1+4*w3*f0*f5^2*v3*v2*w1+8*w3*v3*f4^
2*v1*f1*w1-8*w3*f0*f6*v2*v3*f4*w1+8*w3*f2^2*f5*v3*v1*w1+2*w3*v3*w2*f5^2*v2*f1-8
*w3*v3*f3*v2*f1*f6*w1-4*w4*f0*f6*v3*v2*w1+2*w4*v3*f5*v2*f1*w1+4*w3*w4*v3^2*f6*
f3-4*w3*w4*v3*f6*v1*f1+4*w3*w4*v3*f5*v1*f2+4*w3*w4*v3*f6*v2*f2+2*w3*w4*v2*f5*v1
*f1-12*w3*w2*f0*f3*f6*v2*v1+4*w3*w2*v1^2*f6*f1^2-8*w3*w2*f2*f0*f6*v1^2+4*w3*w2*
f0*f5*f4*v2*v1+4*w3*v3*f3*v2*w2*f6*f2-4*w3*w2*f0*f6*v1*v4+2*w3*v4*w2*v1*f5*f1+4
*w3*v2*f2*v1*w2*f6*f1+2*w3*v2^2*w2*f3*f6*f1+2*w3*w2*f0*f5^2*v2^2-8*w3*v3*f3*v1*
w2*f6*f1+4*w3*v3*w2*f6*v4*f2+8*w3*f2^2*v3*f6*v1*w2+2*w3*v2*f2*v4*w2*f5-8*f0*f6*
v3*v1*w3*w2*f4:
Bmatrix[4,3] :=
w3*w4*v4^2+v3*v4*w4^2-w4*f1*v2*v4*w1+w3*w4*f5*v3^2*f3-w2*w4*v1*f1*v4-w2*w4*v3*
f5*v2*f1-w4*v1*f3*v3*f1*w1+v3*v4*f3*w3^2*f5-w3*v3*w2*f3*v1*f5*f1-v3*f5*v2*f1*w3
*f3*w1-v1*f1*v4*w3*f3*w1-w3*v2*f1*v4*w2*f5+v1*f1^2*w2^2*v2*f5+v2^2*f1^2*w2*f5*
w1+v1^2*f1^2*w2*f3*w1+v2*f1^2*v1*f3*w1^2-6*w4*v4*v1*f0*w1-8*w4*v1^2*f2*f0*w1-2*
w2*w4*f1*v3^2*f6-2*w2*w4*f0*v1^2*f3-2*w2*w4*f0*f5*v2^2-4*w2*w4*f0*v2*v1*f4-2*w4
*f0*v3*f5*v2*w1-4*w4*f4*f0*v3*v1*w1-4*w4*f6*v3^2*f0*w1-4*w3*w4*f0*f5*v2*v1-8*w3
*w4*f0*f6*v2^2-4*w2*w4*f0*f6*v3*v2-2*w2*w4*v3*f4*v1*f1-4*w4*f0*v2*v1*f3*w1-4*w3
^2*f0*f5^2*v3*v1-4*w3^2*v3*f3*v1*f6*f1-8*w3^2*v3*f4*v2*f6*f1+8*w3^2*f0*f4*f6*v3
*v1-4*w3^2*f0*f5*f6*v3*v2+4*w3*w4*f0*f6*v3*v1-6*w3*w4*v2*f1*v3*f6+2*w3*w4*v3*f4
*v4-2*w3*w4*v1*f1*v3*f5-4*w3*w4*f2*f6*v3^2+2*w4*f1^2*v1^2*w1-4*v3*v4*w3^2*f6*f2
-4*w3^2*f0*f6*v1*v4-4*w3*f0*f5^2*v3^2*w1-2*w3*f6*v2^2*f1^2*w1-2*w3^2*v2*f1*v4*
f6-4*w3*w2*f0*f5*f4*v3*v1-4*w3*f0*f4*v1*v4*w1-2*v3*v4*w3*f5*f1*w1-2*w3*v2*f1*v4
*f4*w1+8*w3*f0*f5*v3*v1*f3*w1+4*v3*v4*w3*f6*f0*w1-4*w3*f1*v3^2*f6*f3*w1+2*w3^2*
v3^2*f3^2*f6+4*w3*f0*f6*f3*v3*v2*w1+8*w3*f0*f4*f6*v3^2*w1-8*w3*f0*f4^2*v3*v1*w1
-8*w3*f0*f2*f6*v3*v1*w1-4*f0*v2*v1*f4*w3*f3*w1-2*f0*v1^2*f3^2*w3*w1-2*w3*v2*f1^
2*v1*f5*w1-4*w3*f1*f5*f0*v1^2*w1-2*f0*f5*v2^2*w3*f3*w1+4*w3*f6*v3*v1*f1^2*w1-4*
w3*w2*f0*f5*f3*v2*v1-4*w3*f0*f4*f5*v3*v2*w1+2*w3^2*f2*f5^2*v3^2-4*w3*f6*v1*f1*
w2*v3*f2-8*w3*w2*f0*f6*v2^2*f3-2*w3*f6*v1*f1^2*w2*v2-6*v3*v4*w3*w2*f6*f1-4*w3*
w2*f0*f6*v2*v4+8*w3*v1^2*f6*f0^2*w1+2*w3*w2*f1*f5^2*v3^2-4*w3*w2*f0*f5*f6*v3^2-
16*w3*w2*f0*f4*f6*v3*v2-8*v1^2*f2*f0*w3^2*f6+2*f0*v1^2*f3*w3^2*f5-8*w3^2*f0*f6^
2*v3^2-8*w3^2*f2*f6*v3^2*f4-4*w3*f6*v2*f1*v3*w2*f3+2*w3^2*v3*f5^2*v2*f1-8*f0*f6
*v2^2*w3^2*f4+2*f0*f5^2*v2^2*w3^2-8*w2^2*f0*f6*f3*v3*v2-4*f0*v2*v1*f3*w3^2*f6+2
*f0*v3*f5^2*v2*w2*w3+4*w3*w2*f0*f3*f6*v3*v1-2*w3*w2*f0*f5*v1*v4-8*w3*w2*f1*v3^2
*f6*f4-4*w3*w2*f1*f0*f6*v1^2+2*f1^2*v1^2*w3^2*f6-2*w2^2*f0*f5*v3*v1*f3-2*w2^2*
f6*v3*v1*f1^2-4*w2*f0*f6*v2^2*f1*w1-4*w2*f0*f5*v2^2*f2*w1-4*w2*f1*f5*f0*v2*v1*
w1+2*v2*f1^2*v1*w2*f4*w1-4*w2*f0*f3*v1^2*f2*w1-8*w2^2*f0*f6*v3*v4-8*w2*f0^2*f6*
v2*v1*w1-2*w2^2*f0*f5*v2*v4+2*w2^2*f0*f5^2*v3^2-8*w2^2*f0*f4*f6*v3^2-2*w2*f5*v3
*v1*f1^2*w1-4*w2*f0*f4*v2*v4*w1-4*w2*f0*f5*v3*v4*w1-4*w2*f0*f3*v1*v4*w1-4*f6*v3
^2*f0*w2*f3*w1-8*w2*f0*f4*f2*v2*v1*w1-8*w2*f5*v1^2*f0^2*w1-4*w2^2*f2*f5*f0*v2*
v1-8*w2^2*v1^2*f6*f0^2-2*w2*v3*f6*v2*f1^2*w1-4*w2*f0*f5*f3*v3*v2*w1-4*f4*f0*v3*
v1*w2*f3*w1-8*w2^2*f0*f6*v2^2*f2-4*w2^2*f1*f0*f6*v2*v1+8*f0^2*f6*v3*v1*w1^2-4*
f0*v3*f6*v2*f1*w1^2+2*v2^2*f1^2*w2^2*f6-8*f2*f6*v3^2*f0*w1^2-4*f0*f5*f1*v3*v1*
w1^2-2*f0*f3^2*v3*v1*w1^2+2*f0*f3*f5*v3^2*w1^2-2*f0*f3*v2*v4*w1^2+2*v1*f1^2*v4*
w1^2+2*f1^2*v3^2*f6*w1^2-8*f5*f0^2*v2*v1*w1^2-4*f0*v2*v1*f3*f2*w1^2-8*v1^2*f2^2
*f0*w1^2+2*f1^2*v1^2*f2*w1^2+4*f0*f3*v1^2*f1*w1^2-8*f4*v1^2*f0^2*w1^2-8*f0*f2*
v1*v4*w1^2-8*f0^2*f6*v2^2*w1^2-4*w3*f6*v2*f1*v3*f2*w1-4*w3*v3*f2*v1*f5*f1*w1:
Bmatrix[4,4] :=
v4^2*w4^2+v2^2*w2^2*f5^2*f1^2+v1^2*f1^2*f3^2*w1^2+w3^2*v3^2*f3^2*f5^2-2*f5*v1^2
*f1^3*w1^2+16*w2*f0*f6*v2*f2*v4*w1+16*f4*f0*f6*v3^2*w2*f3*w1-4*v2^2*f6*f1^2*w2*
f3*w1+16*w2*f0*f3*f6*v3*v4*w1-4*w2*f5*v1*f1^2*v4*w1-16*w2*f1*f0*f6*v3*v1*f4*w1+
4*w2*f0*f5*v3*f3^2*v1*w1+16*w2^2*f2*f0*f6^2*v3^2-4*v2^2*f6*f1^2*w2^2*f4-4*v1*f1
^2*f3*v2*w2^2*f6+16*w2^2*f0^2*f6*v2*f5*v1-4*w2^2*f2*f5^2*f0*v2^2-4*w2*f6*v2*f1^
2*v4*w1+16*w2*f1*f0*f6^2*v3^2*w1+8*w2^2*f1*f0*f6*v3*f5*v1+16*w2^2*f1*f0*f6^2*v3
*v2-4*w2^2*f0*f5^2*f3*v3*v2-8*w2^2*f0*f5*f3*f6*v3^2+16*w3^2*f2^2*v3^2*f6^2-4*f0
*f5^2*v3^2*w2^2*f4+16*f4^2*f0*f6*v3^2*w2^2+8*w2^2*f0*f6*v3*f3^2*v1-8*w2^2*f1*f0
*f6*v1^2*f3+16*w2^2*f0^2*f6*v1^2*f4-4*w2^2*f2*f6*v1^2*f1^2-2*f5*v2*f1^2*v4*w1^2
+16*w2^2*f0*f6*v1^2*f2^2+16*f3*f0*f6*v3*v2*w2^2*f4+8*f0*f5*v2*f2*v4*w1^2+16*w2^
2*f0^2*f6^2*v2^2+16*f0^2*f6*f4*v2^2*w1^2-4*v2^2*f6*f1^2*f2*w1^2+16*f0*f6*v2*f1*
v1*f2*w1^2+16*w3^2*f0^2*f6^2*v1^2+16*f3*f0*f6*v3*v2*f2*w1^2-8*f0*f6*v2^2*f3*f1*
w1^2-4*v3^2*f6*f3^2*f0*w1^2-8*f1^2*v3^2*f6*f4*w1^2+16*f0^2*f6^2*v3^2*w1^2-4*f1^
2*f6*v3*v4*w1^2-2*f5*v3*f3*v1*f1^2*w1^2-32*f0^2*f6*v3*v1*f4*w1^2+16*f5*f0^2*f6*
v3*v2*w1^2+16*f5^2*f0^2*v3*v1*w1^2+8*f3*f0*v3*f5*v1*f2*w1^2-4*v2*f6*f1^2*v3*f3*
w1^2-8*f2*f5^2*v3^2*f0*w1^2+16*f2*f6*v3*v4*f0*w1^2+16*f0*f4*f2*v1*v4*w1^2-4*f0*
f3^2*v1*v4*w1^2+32*f2*v3^2*f6*f4*f0*w1^2+8*f0*f6*v3*f3*v1*f1*w1^2+8*f0*f5*v1^2*
f1*f2*w1^2-16*f5*f0^2*v1^2*f3*w1^2-4*f3^2*f0*v1^2*f2*w1^2-8*f0*f4*f1*v1^2*f3*w1
^2-4*f4*v1^2*f1^2*f2*w1^2+16*f2^2*f0*f6*v2^2*w1^2+16*f4^2*f0^2*v1^2*w1^2+16*f0^
2*f6*v1^2*f2*w1^2-4*v1^2*f6*f1^2*f0*w1^2+16*f2^2*f0*v1^2*f4*w1^2-4*f4*v1*f1^2*
v4*w1^2+2*f1^2*v3^2*f5^2*w1^2+16*f2^2*f0*v2*f5*v1*w1^2-4*v2*f6*f1^3*v1*w1^2-4*
f5*v2*f1^2*v1*f2*w1^2-16*f0^2*f6*v2*v1*f3*w1^2+16*f4*f0^2*v2*f5*v1*w1^2+4*w2*w4
*f0*f5*v1*f3*v2+16*w3*w4*f0*f6*v1^2*f2-4*w3*w4*v1^2*f6*f1^2+16*w2*w4*f0*v1*f6*
f2*v2+8*w3*w4*f2*f6*v3*v4-2*w3*w4*f5*v3*f3*v4+16*w3*w4*f2*v3^2*f6*f4+8*w3*w4*f0
*f6*v1*v4-4*w3*w4*v3^2*f6*f3^2-4*w3*w4*f5^2*v2*f1*v3-4*w3*w4*f2*f5^2*v3^2+16*w3
*w4*f0*f6*f4*v2^2+16*w3*w4*f0*f6*v2*v1*f3+8*w2*w4*f0*v4*f6*v2+8*w2*w4*f0*v1*f6*
f3*v3+16*w4*f2*f0*v2*f5*v1*w1+4*w3*w4*v4*v2*f1*f6-4*w3*w4*f0*f5^2*v2^2+8*w3*w4*
f6*v3*f3*v1*f1+16*w3*w4*v2*f6*f1*v3*f4+4*w4*f0*v2*f5*v4*w1+16*w4*f3*f0*f6*v3*v2
*w1+16*w4*f2*f0*f6*v2^2*w1-4*w4*f4*v1^2*f1^2*w1+16*w4*f2*f0*v1^2*f4*w1-4*w2*w4*
f0*v2*f5^2*v3+4*w2*w4*f1*f6*v3*v4-2*w2*w4*v1^2*f5*f1^2-4*w4*v2^2*f6*f1^2*w1+16*
w4*f4*f0*f6*v3^2*w1+8*w4*f0*f6*v3*v4*w1+8*w4*f3*f0*v3*f5*v1*w1-4*w4*f0*f5^2*v3^
2*w1-4*w4*f3^2*f0*v1^2*w1+2*w2*w4*f5*v3*f3*v1*f1+4*w2*w4*v2*f6*f1*v3*f3+16*w3*
w2*f1*v3*f6*f4*v4+16*w3*w2*f1^2*f6^2*v3*v2+8*w2*w4*f0*f6*v2^2*f3+16*w2*w4*f0*f6
*v3*f4*v2-2*w2*w4*f1*v3^2*f5^2+4*w2*w4*f0*f5*v4*v1+8*w2*w4*f0*f5*v1^2*f2-4*w2*
w4*v2*v1*f6*f1^2+8*w4*f4*f0*v1*v4*w1-2*w4*f3*v1*f1*v4*w1+16*v2*f6*f1*v3*f4^2*w3
^2+8*w3^2*f1*v3^2*f6*f4*f5+4*w3*v4*w2*f3*v2*f6*f1+16*w3*w2*f1*f0*f6^2*v2^2-4*w3
*w2*f0*f5^2*f3*v2^2+16*w3*f0^2*f6*v2*f5*v1*w1+4*f0*f5*v1*f3^2*v2*w3*w1-4*w3*w2*
f1*f5^2*v3*v4+16*w3*w2*f0*v4*f6*v1*f3+16*f0*v4*f6*v2*w3*w2*f4-2*w3^2*v2*f5^2*f1
*v4+8*w3*f1*f5^2*f0*v2*v1*w1-4*w3^2*f2*f5^2*v3*v4+16*w3^2*f2*f6*v3*f4*v4-16*w3*
f0*f4*f1*f6*v2*v1*w1+16*f0*v1*f6*f2*v2*w3*f3*w1-2*v1^2*f5*f1^2*w3*f3*w1+8*f0*f5
*v1^2*f2*w3*f3*w1+8*w3*f1*f5*f0*f6*v2^2*w1-32*w3*f0^2*f6*v1^2*f4*w1+8*w3*f0*f5*
f3*v3*v1*f4*w1-16*w3*f0*f5^2*f2*v3*v1*w1+8*w3*f2*v3*f6*f3*v1*f1*w1-16*w3*v3*f6*
f4*v1*f1^2*w1+32*w3*f0*f4*f2*f6*v3*v1*w1+32*w3*f0^2*f6^2*v3*v1*w1-32*w3*f2*f0*
f6^2*v3^2*w1+16*w3*f1*f0*f6^2*v3*v2*w1+8*f1*v3^2*f6*f4*w3*f3*w1-2*f1*v3^2*f5^2*
w3*f3*w1+8*w3*f0*f5*v4*v1*f3*w1-8*w3*w2*f1*f5*f3*f6*v3^2-2*w3*v2*f5^2*f1*v3*w2*
f3+8*w3*f0*f5*f3*f6*v3^2*w1+8*w3*v2*f6*f1^2*v3*f5*w1+4*v2*f6*f1*v3*f3^2*w3*w1+8
*f0*f6*v2^2*f3^2*w3*w1+8*f0*v4*f6*v2*w3*f3*w1+8*w3*f1*v3*f6*f3*v4*w1-8*w3*f0*f6
*v3*f3^2*v1*w1+8*w3*f5^2*v3*v1*f1^2*w1+16*f0*f6*v3*f4*v2*w3*f3*w1-16*w3*f0*f5*
f2*f6*v3*v2*w1+8*w3*f1*f0*f6*v1^2*f3*w1+16*w3*f5^2*f0^2*v1^2*w1-8*f0*v2*f5^2*v3
*w3*w2*f4+16*w3*w2*f0*f5*f4*f6*v3^2-4*f0*v2*f5^2*v4*w2*w3+16*w3*w2*f0^2*f6*f5*
v1^2+16*w3*w2*f2*f0*f6*v1^2*f3+32*w3*w2*f0^2*f6^2*v2*v1+16*w3*w2*f0*f3^2*f6*v2*
v1+2*w3*v2*f5*f1*v4*f3*w1-4*w3*v1^2*f1^2*f3*w2*f6+4*w3*v1*f1*f3^2*v3*w2*f6-8*w3
*w2*f0*f5*f3*f6*v3*v2-16*w3*w2*f0*f3*f6^2*v3^2+8*w3*w2*f1*f5*f0*f6*v2*v1+16*w3*
w2*f1*f0*f6^2*v3*v1+8*w3*w2*v3*f6*f5*v1*f1^2+16*w3*w2*f2*f1*v3^2*f6^2+16*f1*v3^
2*f6*f4^2*w3*w2-4*f1*v3^2*f5^2*w3*w2*f4-4*w3*w2*f0*f5^3*v3^2+16*w3*f1^2*v3^2*f6
^2*w1-4*f0*f5^2*v1*f3*v2*w3^2+16*f0*f6*v2^2*f3*w3*w2*f4+8*v2*f6*f1*v3*f3*w3*w2*
f4+32*f0*f6*v3*f4^2*v2*w3*w2-16*w3*w2*f2*f5*f0*f6*v3*v1+16*f0*v1*f6*f3*v3*w3*w2
*f4+16*f2*f0*f6^2*v2^2*w3^2+16*w3^2*f1*f0*f6^2*v2*v1+8*f6*v3*f3*v1*f1*w3^2*f4+
16*w3^2*f2*v2*f6^2*f1*v3-16*w3^2*f0*v3*f6^2*f3*v2-4*f5^2*v2*f1*v3*w3^2*f4+16*w3
^2*f0*f5*f4*f6*v3*v2-4*w3^2*f0*f5^3*v3*v2-8*w3^2*v2*f5*f1*v3*f6*f3-2*f5^2*v3*f3
*v1*f1*w3^2-4*f3^2*f0*v1^2*w3^2*f6-8*v1^2*f6*f1^2*w3^2*f4+2*v1^2*f5^2*f1^2*w3^2
+16*f4*f0*f6^2*v3^2*w3^2-4*v3^2*f6*f3^2*w3^2*f4-4*f0*f5^2*v3^2*w3^2*f6-4*f2*f5^
2*v3^2*w3^2*f4+16*f2*v3^2*f6*f4^2*w3^2-16*w3^2*f1*v3^2*f6^2*f3-32*w3^2*f0*f2*f6
^2*v3*v1+8*w3^2*f0*f5*v1*f6*f3*v3+16*w3^2*v3*f6^2*v1*f1^2-8*w3^2*f2*v3^2*f6*f3*
f5+16*f0*f6*f4^2*v2^2*w3^2+8*w2^2*f0*f6*v2*f3*v4-8*w2*f1*f0*f6*v2*v1*f3*w1-4*w2
^2*f0*f5^2*v3*v4+16*w2^2*f0*f4*f6*v3*v4+16*w2^2*f2*f0*f6*v1*v4+16*f0*f6*v2*v1*
f3*w3^2*f4-4*f0*f5^2*v2^2*w3^2*f4-8*f0*f6*v2^2*f3*w3^2*f5+16*w2*f0^2*f6*v3*f5*
v1*w1+16*f3^2*f0*f6*v3*v2*w2*w1-2*v1*f1^2*f3*v2*w2*f5*w1+32*w2*f0*f6*v2*f2^2*v1
*w1+16*w2*f5^2*f0^2*v2*v1*w1+16*w2*f5*f0^2*v1^2*f4*w1+8*w2*f0*f5*f2*v2*v1*f3*w1
-8*w2*f2*v2*f6*f1^2*v1*w1-2*w3^2*f1*f5^3*v3^2-4*w2*f6*v1^2*f1^3*w1-16*w2*f0^2*
f6*v1^2*f3*w1+16*w2*f0*f5*v1^2*f2^2*w1-4*w2^2*f6*v1*f1^2*v4+16*w2*f0*f6*v3*f3*
v1*f2*w1-4*f0*f5^2*v3^2*w2*f3*w1+4*f0*v2*f5*v4*w2*f3*w1+16*w2*f0*f5*f2*v1*v4*w1
+8*w2*f1*f5^2*f0*v3*v1*w1+32*w2*f0^2*f6^2*v3*v2*w1+8*w2*f1*f5*f0*f6*v3*v2*w1-4*
f5*v1^2*f1^2*w2*f2*w1+16*w2*f0*f6*v1^2*f1*f2*w1-8*w2*f1*f5*f0*v1^2*f3*w1+16*w2*
f5*f0^2*f6*v2^2*w1+16*f2*f0*f6*v2^2*w2*f3*w1+16*w2^2*f2*f0*f6*v2*v1*f3+16*f2*f0
*f6*v2^2*w2^2*f4-8*f0*f5*f1*v2*v1*f3*w1^2+8*w2*w4*f1*v3^2*f6*f4-4*w4*f5*v2*f1^2
*v1*w1+32*f0*f6*v1^2*f2*w3^2*f4-8*f0*f5^2*v1^2*f2*w3^2+16*f0*f6*v1*v4*w3^2*f4-4
*f0*f5^2*v4*v1*w3^2-4*w3^2*v4*f3^2*v3*f6+8*w3^2*v2*f6*f1*v4*f4:
B11 := Bmatrix[1,1]:
B12 := Bmatrix[1,2]:
B13 := Bmatrix[1,3]:
B14 := Bmatrix[1,4]:
B21 := Bmatrix[2,1]:
B22 := Bmatrix[2,2]:
B23 := Bmatrix[2,3]:
B24 := Bmatrix[2,4]:
B31 := Bmatrix[3,1]:
B32 := Bmatrix[3,2]:
B33 := Bmatrix[3,3]:
B34 := Bmatrix[3,4]:
B41 := Bmatrix[4,1]:
B42 := Bmatrix[4,2]:
B43 := Bmatrix[4,3]:
B44 := Bmatrix[4,4]:
# 
# We now want to write down a general genus 2 curve C with C4 x C4,
# for which the C2 x C2 is isotropic. If we apply the standard
# Richelot isogeny, the points of order 4 will map to a points of
# order 2 on the isogenous curve, in addition to the points of order 2
# that are in the kernel of the dual isogeny, so the the isogenous
# curve must have full 2-torsion: y^2 = x*(x-1)*(x-alpha)*(x-beta)*(x-gamma).
# Say that the quadratic (for the Richelot isogeny) are:
# x, (x-1)*(x-alpha), (x-beta)*(x-gamma).
# and say that the points of order 2 corresponding to {(1,0),infty}
# and {(beta,0),infty} are the images of points of order 4,
# so we must have that:
# 1, (1-beta)*(1-gamma), beta, (beta-1)*(beta-alpha) are squares. 
# Let beta = b^2. Then:
# 1 - gamma = (1 - b^2)*square, b^2 - alpha = (b^2 - 1)*square
# Say that:
# gamma = 1 - (1 - b^2)*c^2,  alpha = b^2 - (b^2 - 1)*a^2.
# That is:
# alpha = a^2 + b^2 - a^2*b^2, beta = b^2, gamma = b^2*c^2 - c^2 + 1.
# Now apply the Richelot isogeny (as described, for example, in
# Chapter 9 of Prolegomena).
# We take y^2 = dcurve, whose Jacobian is isogenous to the one we want:
dcurve := x*(x - 1)*(x - (a^2+b^2-a^2*b^2))*(x - b^2)*(x - (b^2*c^2-c^2+1)):
# We now split the right hand side up, so that out curve is now:
# y^2 = dcurveeq1*dcurveeq2*dcurveeq3, where:
dcurveq1 := x:
dcurveq2 := (x - 1)*(x - (a^2+b^2-a^2*b^2)):
dcurveq3 := (x - b^2)*(x - (b^2*c^2-c^2+1)):
# We not extract the coefficients of these:
dr1 := coeff(dcurveq1,x,2):
ds1 := coeff(dcurveq1,x,1):
dt1 := coeff(dcurveq1,x,0):
dr2 := coeff(dcurveq2,x,2):
ds2 := coeff(dcurveq2,x,1):
dt2 := coeff(dcurveq2,x,0):
dr3 := coeff(dcurveq3,x,2):
ds3 := coeff(dcurveq3,x,1):
dt3 := coeff(dcurveq3,x,0):
with(linalg):
# We now compute the following expressions in the Richelot formula:
DD := det(matrix( [ [dt1,ds1,dr1], [dt2,ds2,dr2], [dt3,ds3,dr3] ] )):
DQ1 := expand(diff(dcurveq2,x)*dcurveq3 - dcurveq2*diff(dcurveq3,x)): 
DQ2 := expand(diff(dcurveq3,x)*dcurveq1 - dcurveq3*diff(dcurveq1,x)): 
DQ3 := expand(diff(dcurveq1,x)*dcurveq2 - dcurveq1*diff(dcurveq2,x)):
# The Richelot formula tell us that y^2 = ccurve has isogenous Jacobian,
# where:
ccurve := DD*DQ1*DQ2*DQ3:
# Removing the following square factor makes no difference (up to
# birational equivalance):
ccurve := factor( ccurve/(b-1)^2/(b+1)^2 ):
# This gives the curve y^2 = ccurve, where: 
# ccurve :=  
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2)
# These are all factors of discrim(ccurve,x):
d := b^2*c^2-c^2+1:
e := a^2*b^2-a^2-b^2:
f := a^2+c^2-1:
g := b^2*c^2+a^2:
# Note that ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e):
#   As we shall see, this curve has Jacobian with independent points
# of order 4: D1,D2 defined over the ground field, and we let
# E1 = 2*D1, E2 = 2*D2. The curve in the article is the same as
# the above, but with a^2,c^2 replaced by a*c and then twisted by a*c.
# It will be algebraically simpler (in terms of avoiding square roots)
# initially to work with the above y^2 = ccurve; we shall then
# later replace a^2 by a and c^2 by c to get precisely the objects
# in the article. 

# Adjust DQ1, DQ2, DQ3, incorporating DD into the first quadratic,
# for simplicity, so that our curve is now y^2 = ccurve = DQ1*DQ2*DQ3,
# where:
DQ1 := (b^2*c^2+a^2)*
       ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1)):
DQ2 := x^2-b^4*c^2+b^2*c^2-b^2:
DQ3 := x^2+a^2*b^2-a^2-b^2:
ccurve := DQ1*DQ2*DQ3:
# We now specialise the biquadratic forms to this case.
subf := [ f0 = coeff(ccurve,x,0), f1 = coeff(ccurve,x,1),
         f2 = coeff(ccurve,x,2), f3 = coeff(ccurve,x,3),
         f4 = coeff(ccurve,x,4), f5 = coeff(ccurve,x,5),
         f6 = coeff(ccurve,x,6) ]:
for i from 1 to 4 do for j from 1 to 4 do
  Bmatrixc[i,j] := 
    subs(op(subf), Bmatrix[i,j])
od od:
B11c := Bmatrixc[1,1]:
B12c := Bmatrixc[1,2]:
B13c := Bmatrixc[1,3]:
B14c := Bmatrixc[1,4]:
B21c := Bmatrixc[2,1]:
B22c := Bmatrixc[2,2]:
B23c := Bmatrixc[2,3]:
B24c := Bmatrixc[2,4]:
B31c := Bmatrixc[3,1]:
B32c := Bmatrixc[3,2]:
B33c := Bmatrixc[3,3]:
B34c := Bmatrixc[3,4]:
B41c := Bmatrixc[4,1]:
B42c := Bmatrixc[4,2]:
B43c := Bmatrixc[4,3]:
B44c := Bmatrixc[4,4]:
# 
# [End of Part 1]
#######################################################################
# Part 2. In this part, we find a linear change of basis on the
# Kummer surface which simultaneously diagonalises addition by E1 and E2.
#   We first look at addition by the 2-torsion elements: 
# Let E0 denote the identity element. 
# Recall that the Kummer embedding is: 
# k1 := 1:  k2 := x+u:  k3 := x*u:  k4 := (f0xu-2*y*v)/((x-u)^2):  
# ## where f0xu is: 
# f0xu := 2*f0+f1*(x+u)+2*f2*(x*u)+f3*(x+u)*(x*u) 
# +2*f4*(x*u)^2+f5*(x+u)*(x*u)^2+2*f6*(x*u)^3
# This is the same as: 
kk4 := ( 2*f0 + f1*k2/k1 + 2*f2*(k3/k1) + f3*(k2/k1)*(k3/k1) 
        + 2*f4*(k3/k1)^2 + f5*(k2/k1)*(k3/k1)^2 + 2*f6*(k3/k1)^3
         - 2*yv )/( (k2/k1)^2 - 4*(k3/k1) ):
# The Kummer equation is: 
kummeqn := 
 (k2^2-4*k1*k3)*k4^2
+ (-4*k1^3*f0-2*k1^2*k2*f1-4*k1^2*k3*f2-2*k1*k2*k3*f3-4*k1*k3^2*f4
  -2*k2*k3^2*f5-4*k3^3*f6)*k4
+ (-4*k1^4*f0*f2+k1^4*f1^2-4*k1^3*k2*f0*f3-2*k1^3*k3*f1*f3
   -4*k1^2*k2^2*f0*f4+4*k1^2*k2*k3*f0*f5-4*k1^2*k2*k3*f1*f4
   -4*k1^2*k3^2*f0*f6+2*k1^2*k3^2*f1*f5-4*k1^2*k3^2*f2*f4
   +k1^2*k3^2*f3^2-4*k1*k2^3*f0*f5+8*k1*k2^2*k3*f0*f6
   -4*k1*k2^2*k3*f1*f5+4*k1*k2*k3^2*f1*f6-4*k1*k2*k3^2*f2*f5
   -2*k1*k3^3*f3*f5-4*k2^4*f0*f6-4*k2^3*k3*f1*f6-4*k2^2*k3^2*f2*f6
   -4*k2*k3^3*f3*f6-4*k3^4*f4*f6+k3^4*f5^2):
# The following give the k-coordinates of E0, the identity element,
k1E0 := 0:
k2E0 := 0: 
k3E0 := 0: 
k4E0 := 1:
kE0 := [[k1E0],[k2E0],[k3E0],[k4E0]]:
# We define E1 to be the point of order 2 corresponding to the quadratic
# DQ1 (that is: {(rtDQ1a,0),(rtDQ1b,0)}, where rtDQ1a,rtDQ1b are the roots
# of DQ1). The following is (k1(E1),k2(E1),k3(E1),k4(E1)).
k1E1 := coeff(DQ1,x,2):  
k2E1 := -coeff(DQ1,x,1):  
k3E1 := coeff(DQ1,x,0):
k4E1 := factor(k1E1*subs(op(subf), k1=k1E1, k2=k2E1, k3=k3E1, yv = 0, kk4)):
check := factor(subs(op(subf), k1=k1E1, k2=k2E1, k3=k3E1, k4=k4E1, kummeqn));
kE1 := [[k1E1],[k2E1],[k3E1],[k4E1]]:
# E2 corresponds to DQ2 in the same way. 
k1E2 := coeff(DQ2,x,2):  
k2E2 := -coeff(DQ2,x,1):  
k3E2 := coeff(DQ2,x,0):
k4E2 := factor(k1E2*subs(op(subf), k1=k1E2, k2=k2E2, k3=k3E2, yv = 0, kk4)):
check := factor(subs(op(subf), k1=k1E2, k2=k2E2, k3=k3E2, k4=k4E2, kummeqn));
kE2 := [[k1E2],[k2E2],[k3E2],[k4E2]]:
# E3 corresponds to DQ3 in the same way. 
k1E3 := coeff(DQ3,x,2):  
k2E3 := -coeff(DQ3,x,1):  
k3E3 := coeff(DQ3,x,0):
k4E3 := factor(k1E3*subs(op(subf), k1=k1E3, k2=k2E3, k3=k3E3, yv = 0, kk4)):
check := factor(subs(op(subf), k1=k1E3, k2=k2E3, k3=k3E3, k4=k4E3, kummeqn));
kE3 := [[k1E3],[k2E3],[k3E3],[k4E3]]:
# The following give the fields of definition of the roots of 
# DQ1, DQ2, DQ3, respectively.
sqrt1 := RootOf(t^2 - (a^2+c^2-1), t):
sqrt2 := RootOf(t^2 - (b^2*c^2-c^2+1), t):
sqrt3 := RootOf(t^2 - (a^2+b^2-a^2*b^2), t):
# These are the roots of the sextic: 
# roots of DQ1:
rtDQ1a := 1/2*(-(b^2*c^2+a^2)*(-2*b^2*c^2-2*a^2)
               +2*(b^2-1)*sqrt1*c*a*(b^2*c^2+a^2))/((b^2*c^2+a^2)*(a^2+c^2)):
rtDQ1b := 1/2*(-(b^2*c^2+a^2)*(-2*b^2*c^2-2*a^2)
               -2*(b^2-1)*sqrt1*c*a*(b^2*c^2+a^2))/((b^2*c^2+a^2)*(a^2+c^2)):
# roots of DQ2:
rtDQ2a := b*sqrt2:
rtDQ2b := -b*sqrt2:
# roots of DQ3:
rtDQ3a := sqrt3:
rtDQ3b := -sqrt3:
# The following checks that these are indeed the roots of ccurve:
check := simplify( ccurve - (b^2*c^2+a^2)*(a^2+c^2)
  *(x-rtDQ1a)*(x-rtDQ1b)*(x-rtDQ2a)*(x-rtDQ2b)*(x-rtDQ3a)*(x-rtDQ3b) );
# Using this notation:
# E1 = {(rtDQ1a,0),(rtDQ1b,0)},
# E2 = {(rtDQ2a,0),(rtDQ2b,0)},
# E3 = {(rtDQ3a,0),(rtDQ3b,0)}.
#
# Now find the Kummer coordinates of the other 12 points of order 2. 
DQ4 := (x-rtDQ1a)*(x-rtDQ2a):
k1E4 := coeff(DQ4,x,2):  
k2E4 := -coeff(DQ4,x,1):  
k3E4 := coeff(DQ4,x,0):
k4E4 := factor(k1E4*subs(op(subf), k1=k1E4, k2=k2E4, k3=k3E4, yv = 0, kk4)):
# The following checks that (k1E4,k2E4,k3E4,k4E4) satisfy the equation
# of the Kummer surface.
check := 
simplify(factor(subs(op(subf), k1=k1E4, k2=k2E4, k3=k3E4, k4=k4E4, kummeqn)));
kE4 := [[k1E4],[k2E4],[k3E4],[k4E4]]:
DQ5 := (x-rtDQ1a)*(x-rtDQ2b):
k1E5 := coeff(DQ5,x,2):  
k2E5 := -coeff(DQ5,x,1):  
k3E5 := coeff(DQ5,x,0):
k4E5 := factor(k1E5*subs(op(subf), k1=k1E5, k2=k2E5, k3=k3E5, yv = 0, kk4)):
check := 
simplify(factor(subs(op(subf), k1=k1E5, k2=k2E5, k3=k3E5, k4=k4E5, kummeqn)));
kE5 := [[k1E5],[k2E5],[k3E5],[k4E5]]:
DQ6 := (x-rtDQ1a)*(x-rtDQ3a):
k1E6 := coeff(DQ6,x,2):  
k2E6 := -coeff(DQ6,x,1):  
k3E6 := coeff(DQ6,x,0):
k4E6 := factor(k1E6*subs(op(subf), k1=k1E6, k2=k2E6, k3=k3E6, yv = 0, kk4)):
check := 
simplify(factor(subs(op(subf), k1=k1E6, k2=k2E6, k3=k3E6, k4=k4E6, kummeqn)));
kE6 := [[k1E6],[k2E6],[k3E6],[k4E6]]:
DQ7 := (x-rtDQ1a)*(x-rtDQ3b):
k1E7 := coeff(DQ7,x,2):
k2E7 := -coeff(DQ7,x,1):
k3E7 := coeff(DQ7,x,0):
k4E7 := factor(k1E7*subs(op(subf), k1=k1E7, k2=k2E7, k3=k3E7, yv = 0, kk4)):
check :=
simplify(factor(subs(op(subf), k1=k1E7, k2=k2E7, k3=k3E7, k4=k4E7, kummeqn)));
kE7 := [[k1E7],[k2E7],[k3E7],[k4E7]]:
DQ8 := (x-rtDQ1b)*(x-rtDQ2a):
k1E8 := coeff(DQ8,x,2):
k2E8 := -coeff(DQ8,x,1):
k3E8 := coeff(DQ8,x,0):
k4E8 := factor(k1E8*subs(op(subf), k1=k1E8, k2=k2E8, k3=k3E8, yv = 0, kk4)):
check :=
simplify(factor(subs(op(subf), k1=k1E8, k2=k2E8, k3=k3E8, k4=k4E8, kummeqn)));
kE8 := [[k1E8],[k2E8],[k3E8],[k4E8]]:
DQ9 := (x-rtDQ1b)*(x-rtDQ2b):
k1E9 := coeff(DQ9,x,2):
k2E9 := -coeff(DQ9,x,1):
k3E9 := coeff(DQ9,x,0):
k4E9 := factor(k1E9*subs(op(subf), k1=k1E9, k2=k2E9, k3=k3E9, yv = 0, kk4)):
check :=
simplify(factor(subs(op(subf), k1=k1E9, k2=k2E9, k3=k3E9, k4=k4E9, kummeqn)));
kE9 := [[k1E9],[k2E9],[k3E9],[k4E9]]:
DQ10 := (x-rtDQ1b)*(x-rtDQ3a):
k1E10 := coeff(DQ10,x,2):
k2E10 := -coeff(DQ10,x,1):
k3E10 := coeff(DQ10,x,0):
k4E10 := factor(k1E10*subs(op(subf), k1=k1E10, k2=k2E10, k3=k3E10,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E10,k2=k2E10,k3=k3E10,k4=k4E10,kummeqn)));
kE10 := [[k1E10],[k2E10],[k3E10],[k4E10]]:
DQ11 := (x-rtDQ1b)*(x-rtDQ3b):
k1E11 := coeff(DQ11,x,2):
k2E11 := -coeff(DQ11,x,1):
k3E11 := coeff(DQ11,x,0):
k4E11 := factor(k1E11*subs(op(subf), k1=k1E11, k2=k2E11, k3=k3E11,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E11,k2=k2E11,k3=k3E11,k4=k4E11,kummeqn)));
kE11 := [[k1E11],[k2E11],[k3E11],[k4E11]]:
DQ12 := (x-rtDQ2a)*(x-rtDQ3a):
k1E12 := coeff(DQ12,x,2):
k2E12 := -coeff(DQ12,x,1):
k3E12 := coeff(DQ12,x,0):
k4E12 := factor(k1E12*subs(op(subf), k1=k1E12, k2=k2E12, k3=k3E12,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E12,k2=k2E12,k3=k3E12,k4=k4E12,kummeqn)));
kE12 := [[k1E12],[k2E12],[k3E12],[k4E12]]:
DQ13 := (x-rtDQ2a)*(x-rtDQ3b):
k1E13 := coeff(DQ13,x,2):
k2E13 := -coeff(DQ13,x,1):
k3E13 := coeff(DQ13,x,0):
k4E13 := factor(k1E13*subs(op(subf), k1=k1E13, k2=k2E13, k3=k3E13,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E13,k2=k2E13,k3=k3E13,k4=k4E13,kummeqn)));
kE13 := [[k1E13],[k2E13],[k3E13],[k4E13]]:
DQ14 := (x-rtDQ2b)*(x-rtDQ3a):
k1E14 := coeff(DQ14,x,2):
k2E14 := -coeff(DQ14,x,1):
k3E14 := coeff(DQ14,x,0):
k4E14 := factor(k1E14*subs(op(subf), k1=k1E14, k2=k2E14, k3=k3E14,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E14,k2=k2E14,k3=k3E14,k4=k4E14,kummeqn)));
kE14 := [[k1E14],[k2E14],[k3E14],[k4E14]]:
DQ15 := (x-rtDQ2b)*(x-rtDQ3b):
k1E15 := coeff(DQ15,x,2):
k2E15 := -coeff(DQ15,x,1):
k3E15 := coeff(DQ15,x,0):
k4E15 := factor(k1E15*subs(op(subf), k1=k1E15, k2=k2E15, k3=k3E15,yv = 0,kk4)):
check :=
simplify(factor(subs(op(subf),k1=k1E15,k2=k2E15,k3=k3E15,k4=k4E15,kummeqn)));
kE15 := [[k1E15],[k2E15],[k3E15],[k4E15]]:
# We now set up the linear maps given by addition by the points of order 2.
# The following is the known formula (see pp.21,22 of Cassels and Flynn) 
# for y^2 = (g2*X^2 + g1*X + g0)*(h4*X^4 + h3*X^3 + h2*X^2 + h1*X + h0)
# which gives the linear map for addition by the order-2 point  
# corresponding to g2*X^2 + g1*X + g0. 
Wg := matrix(4,4):
Wg[1,1] := g2^2*h0+g0*g2*h2-g0^2*h4:
Wg[1,2] := g0*g2*h3-g0*g1*h4:
Wg[1,3] := g1*g2*h3-g1^2*h4+2*g0*g2*h4:
Wg[1,4] := g2:
Wg[2,1] := -g0*g2*h1-g0*g1*h2+g0^2*h3:
Wg[2,2] := g2^2*h0-g0*g2*h2+g0^2*h4:
Wg[2,3] := g2^2*h1-g1*g2*h2-g0*g2*h3:
Wg[2,4] := -g1:
Wg[3,1] := -g1^2*h0+2*g0*g2*h0+g0*g1*h1:
Wg[3,2] := -g1*g2*h0+g0*g2*h1:
Wg[3,3] := -g2^2*h0+g0*g2*h2+g0^2*h4:
Wg[3,4] := g0:
Wg[4,1] := -g1*g2^2*h0*h1+g1^2*g2*h0*h2+g0*g2^2*h1^2-4*g0*g2^2*h0*h2-
g0*g1*g2*h1*h2+g0*g1*g2*h0*h3-g0^2*g2*h1*h3:
Wg[4,2] := g1^2*g2*h0*h3-g1^3*h0*h4-2*g0*g2^2*h0*h3-g0*g1*g2*h1*h3+
4*g0*g1*g2*h0*h4+g0*g1^2*h1*h4-2*g0^2*g2*h1*h4:
Wg[4,3] := -g0*g2^2*h1*h3-g0*g1*g2*h2*h3+g0*g1*g2*h1*h4+g0*g1^2*h2*h4+
g0^2*g2*h3^2-4*g0^2*g2*h2*h4-g0^2*g1*h3*h4:
Wg[4,4] := -g2^2*h0-g0*g2*h2-g0^2*h4:
# 
# We now specialise this for each point of order 2. 
# The following array gives all possible quadratic factors of ccurve
# DQ1,..,DQ15, which correponding to the points of order 2: E1,..,E15. 
DQarray := [DQ1,DQ2,DQ3,DQ4,DQ5,DQ6,DQ7,DQ8,DQ9,DQ10,DQ11,DQ12,DQ13,DQ14,DQ15]:
# The following is the array of k-coordinates of the 2-torsion elements. 
EKarray := [ [[k1E0],[k2E0],[k3E0],[k4E0]],
             [[k1E1],[k2E1],[k3E1],[k4E1]],
             [[k1E2],[k2E2],[k3E2],[k4E2]],
             [[k1E3],[k2E3],[k3E3],[k4E3]],
             [[k1E4],[k2E4],[k3E4],[k4E4]],
             [[k1E5],[k2E5],[k3E5],[k4E5]],
             [[k1E6],[k2E6],[k3E6],[k4E6]],
             [[k1E7],[k2E7],[k3E7],[k4E7]],
             [[k1E8],[k2E8],[k3E8],[k4E8]],
             [[k1E9],[k2E9],[k3E9],[k4E9]],
             [[k1E10],[k2E10],[k3E10],[k4E10]],
             [[k1E11],[k2E11],[k3E11],[k4E11]],
             [[k1E12],[k2E12],[k3E12],[k4E12]],
             [[k1E13],[k2E13],[k3E13],[k4E13]],
             [[k1E14],[k2E14],[k3E14],[k4E14]],
             [[k1E15],[k2E15],[k3E15],[k4E15]] ]:
WE := [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]:
# The following uses the above Wg matrix, which described in general
# addition by a point of order 2, and we apply this for each
# of E1,..,E15, giving: WE, which is an array of matrices, such
# that WE[i] is the matrix representing addition by Ei. 
for i from 1 to 15 do
 gtemp := DQarray[i]: htemp := simplify(ccurve/gtemp):
 WEitemp := [[0,0,0,0],[0,0,0,0],[0,0,0,0],[0,0,0,0]]:
 for j from 1 to 4 do for k from 1 to 4 do
  WEitemp[j][k] := 
    subs(g0=coeff(gtemp,x,0),g1=coeff(gtemp,x,1),g2=coeff(gtemp,x,2),
         h0=coeff(htemp,x,0),h1=coeff(htemp,x,1),h2=coeff(htemp,x,2),
         h3=coeff(htemp,x,3),h4=coeff(htemp,x,4), Wg[j,k]):
  WE[i] := [ WEitemp ]:
od od od:
# These following give the matrices of the linear maps for addition 
# by the 2-torsion points: E0,...,E15. 
WE0 := matrix([[1,0,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]):
WE1 := matrix(WE[1][1]):
WE2 := matrix(WE[2][1]):
WE3 := matrix(WE[3][1]):
WE4 := matrix(WE[4][1]):
WE5 := matrix(WE[5][1]):
WE6 := matrix(WE[6][1]):
WE7 := matrix(WE[7][1]):
WE8 := matrix(WE[8][1]):
WE9 := matrix(WE[9][1]):
WE10 := matrix(WE[10][1]):
WE11 := matrix(WE[11][1]):
WE12 := matrix(WE[12][1]):
WE13 := matrix(WE[13][1]):
WE14 := matrix(WE[14][1]):
WE15 := matrix(WE[15][1]):
WEarray := [WE0,WE1,WE2,WE3,WE4,WE5,WE6,WE7,
            WE8,WE9,WE10,WE11,WE12,WE13,WE14,WE15]:
# 
# We now simultaneously diagonalise addition by E1,E2 (which will
# also diagonalise addition by E3, since E3 = E1 + E2).
# First find the eigenvectors of the matrices representing addition
# by E1,E2,E3.
evWE1 := eigenvects(WE1):
evWE2 := eigenvects(WE2):
evWE3 := eigenvects(WE3):
# This gives that WE1 has eigenvalue:
evalue1WE1 := (b^2*c^2+a^2)^4*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a-1)*(a+1):
# with 2-dimensional eigenspace spanned by:
ev1aWE1 := matrix([[0], [1], [-(-a^2*b^2*c^2+a^2*c^2+b^2*c^2-a^2)/(a^2-c^2)], 
[2*a^2*c^2*(b^2-1)*(a^2*b^4*c^2-2*a^2*b^2*c^2-b^4*c^2+2*a^2*b^2+a^2*c^2
+2*b^2*c^2-a^2-2*b^2)*(b^2*c^2+a^2)/(a^2-c^2)]]):
ev1bWE1 := matrix([[1], [0], [-(a^2*b^4*c^2-b^4*c^2-a^2*c^2+a^2)/(a^2-c^2)], 
[2*a^2*c^2*(b^2-1)*(-b^4*c^2+a^2*b^2+b^2*c^2-a^2-2*b^2)*(b^2*c^2+a^2)
*(a^2*b^2-b^2+c^2-1)/(a^2-c^2)]]):
# and eigenvalue:
evalue2WE1 := -(b^2*c^2+a^2)^4*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a-1)*(a+1):
# with 2-dimensional eigenspace spanned by:
ev2aWE1 := matrix([[0], [1], [-(-a^2*b^2+b^2-c^2+1)/(a^2+c^2-2)],
[2*(b-1)*(b+1)*(a^2+c^2-1)*(b^2*c^2+a^2)*(a^2*b^4*c^2-b^4*c^2-a^2*c^2+a^2)
/(a^2+c^2-2)]]):
# The following double checks this:
check := factor(multiply(WE1,ev2aWE1)[1,1] - evalue2WE1*ev2aWE1[1,1]);
ev2bWE1 := matrix([[1], [0], 
[-(a^2*b^4*c^2-2*a^2*b^2*c^2-b^4*c^2+2*a^2*b^2+a^2*c^2+2*b^2*c^2-a^2-2*b^2)
/(a^2+c^2-2)],
[2*(b-1)*(b+1)*(a^2+c^2-1)*(a^2*b^2*c^2-a^2*c^2-b^2*c^2+a^2)*(b^2*c^2+a^2)
*(-b^4*c^2+a^2*b^2+b^2*c^2-a^2-2*b^2)/(a^2+c^2-2)]]):
# The following double checks this:
check := factor(multiply(WE1,ev2bWE1)[1,1] - evalue2WE1*ev2bWE1[1,1]);
#
# The above eigenvector command also gave that WE2 has eigenvalue:
evalue1WE2 := -(b^2*c^2+a^2)^3*(c-1)*(c+1)*(b-1)^2*(b+1)^2:
# with 2-dimensional eigenspace spanned by:
ev1aWE2 := matrix( [[0], [1], [b^2*c^2-c^2+1],
[2*b^2*c^2*(b-1)*(b+1)*(b^2*c^2-c^2+1)*(a^2+c^2-1)*(b^2*c^2+a^2)]] ):
ev1bWE2 := matrix( [[1], [0], [-b^4*c^2+b^2*c^2-b^2],
[2*(b-1)*(b+1)*(b^2*c^2-c^2+1)*(b^2*c^2+a^2)
*(-a^2*b^4*c^2-b^4*c^4+a^4*b^2+b^4*c^2-a^4-a^2*b^2)]] ):
# and eigenvalue:
evalue2WE2 := (b^2*c^2+a^2)^3*(c-1)*(c+1)*(b-1)^2*(b+1)^2:
# with 2-dimensional eigenspace spanned by:
ev2aWE2 := matrix( [[0], [1], [b^2], 
 [2*a^2*b^2*(b-1)*(b+1)*(b^2*c^2-c^2+1)*(b^2*c^2+a^2)]] ):
ev2bWE2 := matrix( [[1], [0], [-b^4*c^2+b^2*c^2-b^2],
[2*b^2*(b-1)*(b+1)*(b^2*c^2+a^2)*(-a^2*b^4*c^4+a^4*b^2*c^2+3*a^2*b^2*c^4-a^4*c^
2-4*a^2*b^2*c^2-2*a^2*c^4-b^2*c^4+3*a^2*c^2+b^2*c^2-a^2)]]):
# We now want the four simultaneous eigenvectors for WE1,WE2.
# Each 2-dim espace of WE1 and 2-dim e-space of WE2 will have a common vector.
# First find the vector which has evalue1WE1 for WE1 and evalue1WE2 for WE2. 
solve( { r*ev1aWE1[3,1] + s*ev1bWE1[3,1] = r*ev1aWE2[3,1] + s*ev1bWE2[3,1],
         r*ev1aWE1[4,1] + s*ev1bWE1[4,1] = r*ev1aWE2[4,1] + s*ev1bWE2[4,1] },
         {r,s} ):
# This gave: r = (b^2*c^2+a^2)*s/c^2, s arbitrary.
common1 := matadd( scalarmul(ev1aWE1,(b^2*c^2+a^2)), scalarmul(ev1bWE1,c^2) ):
check := factor(multiply(WE1,common1)[1,1] - evalue1WE1*common1[1,1]);
check := factor(multiply(WE2,common1)[1,1] - evalue1WE2*common1[1,1]);
# Now find the vector which has evalue1WE1 for WE1 and evalue2WE2 for WE2. 
solve( { r*ev1aWE1[3,1] + s*ev1bWE1[3,1] = r*ev2aWE2[3,1] + s*ev2bWE2[3,1],
         r*ev1aWE1[4,1] + s*ev1bWE1[4,1] = r*ev2aWE2[4,1] + s*ev2bWE2[4,1] },
         {r,s} ):
# This gives
# r = (b^2*c^2+a^2)*s/a^2, s arbltrary.
common2 := matadd( scalarmul(ev1aWE1,(b^2*c^2+a^2)), scalarmul(ev1bWE1,a^2) ):
check := factor(multiply(WE1,common2)[1,1] - evalue1WE1*common2[1,1]);
check := factor(multiply(WE2,common2)[1,1] - evalue2WE2*common2[1,1]);
# Now find the vector which has evalue2WE1 for WE1 and evalue1WE2 for WE2.
solve( { r*ev2aWE1[3,1] + s*ev2bWE1[3,1] = r*ev1aWE2[3,1] + s*ev1bWE2[3,1],
         r*ev2aWE1[4,1] + s*ev2bWE1[4,1] = r*ev1aWE2[4,1] + s*ev1bWE2[4,1] },
         {r,s} ):
# This gives
# r = (b^2*c^2+a^2)*s/(a^2+c^2-1), s arbitrary.
common3 := 
  matadd(scalarmul(ev2aWE1,(b^2*c^2+a^2)),scalarmul(ev2bWE1,(a^2+c^2-1))):
check := factor(multiply(WE1,common3)[1,1] - evalue2WE1*common3[1,1]);
check := factor(multiply(WE2,common3)[1,1] - evalue1WE2*common3[1,1]);
# Now find the vector which has evalue2WE1 for WE1 and evalue2WE2 for WE2.
solve( { r*ev2aWE1[3,1] + s*ev2bWE1[3,1] = r*ev2aWE2[3,1] + s*ev2bWE2[3,1],
         r*ev2aWE1[4,1] + s*ev2bWE1[4,1] = r*ev2aWE2[4,1] + s*ev2bWE2[4,1] },
         {r,s} ):
# This gives:
# r = (b^2*c^2+a^2)*s, s arbitrary.
common4 := matadd(scalarmul(ev2aWE1,(b^2*c^2+a^2)),scalarmul(ev2bWE1,1)):
check := factor(multiply(WE1,common4)[1,1] - evalue2WE1*common4[1,1]);
check := factor(multiply(WE2,common4)[1,1] - evalue2WE2*common4[1,1]);
# Now put the columns of common1,common2,common3,common4 into Pdiag,
# which gives the change of basis between our old Kummer coordiates
# and our new ones.
Pdiag := matrix( 
  [ [common1[1,1], common2[1,1], common3[1,1], common4[1,1]],
    [common1[2,1], common2[2,1], common3[2,1], common4[2,1]],
    [common1[3,1], common2[3,1], common3[3,1], common4[3,1]],
    [common1[4,1], common2[4,1], common3[4,1], common4[4,1]] ]):
# Let us now find what addition by our points of order 2 look
# like after this change of basis. We let WE0diag, WE1diag,...
# denote the matrices representing addition by E0,E1,...
# on the Kummer surface with respect to our new coordinates.
# Of course, addition by the identity is still given by the
# identity matrix:
WE0diag := matrix([[1,0,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]):
# The following is addition by E1:
WE1diag := multiply( inverse(Pdiag), multiply(WE1,Pdiag) ): 
for i from 1 to 4 do for j from 1 to 4 do
  WE1diag[i,j] := factor(WE1diag[i,j]/evalue1WE1) od od:
# This gives:
# WE1diag := 
#    matrix([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]]):
# which, reassuringly, is indeed diagonalised!
WE2diag := multiply( inverse(Pdiag), multiply(WE2,Pdiag) ): 
for i from 1 to 4 do for j from 1 to 4 do
  WE2diag[i,j] := factor(WE2diag[i,j]/evalue1WE2) od od:
# This gives:
# WE2diag :=
#    matrix([[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, 1, 0], [0, 0, 0, -1]]):
evalue1WE3 := (b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^3:
evalue2WE3 := -(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^3:
WE3diag := multiply( inverse(Pdiag), multiply(WE3,Pdiag) ): 
for i from 1 to 4 do for j from 1 to 4 do
  WE3diag[i,j] := factor(WE3diag[i,j]/evalue1WE3) od od:
# This gives:
# WE3diag :=
#    matrix([[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, -1, 0], [0, 0, 0, 1]])
# 
# Of course, addition by E4,..,E15 are not diagonalised, but we
# see below that they are greatly simplified:
WE4diag := simplify(multiply( inverse(Pdiag), multiply(WE4,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE4diag[i,j] := 
# simplify(WE4diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE4diag)):
WE4diag :=
matrix(
[[0, 0, 0, b*((sqrt1*c*a+a^2*(a^2+c^2-1))*sqrt2+b*c*(a^2+c^2-1)*(a*sqrt1+c))], 
[0, 0, 
b*c*(a^2+c^2-1)*(a*sqrt1+c)*sqrt2+(c*sqrt1+a*(a^2+c^2-1))*a*(1+(b^2-1)*c^2),0],
[0, b*(a*(a*sqrt1+c)*sqrt2+b*(c*sqrt1+a*(a^2+c^2-1))*c)*a*c, 0, 0], 
[(b*(c*sqrt1+a*(a^2+c^2-1))*c*sqrt2+a*(1+(b^2-1)*c^2)*(a*sqrt1+c))*a*c, 
0, 0, 0]]):
# WE5diag := simplify(multiply( inverse(Pdiag), multiply(WE5,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE5diag[i,j] := 
# simplify(WE5diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE5diag)):
WE5diag :=
matrix(
[[0, 0, 0, -b*((sqrt1*c*a+a^2*(a^2+c^2-1))*sqrt2-b*c*(a^2+c^2-1)*(a*sqrt1+c))],
[0, 0, 
-b*c*(a^2+c^2-1)*(a*sqrt1+c)*sqrt2+(c*sqrt1+a*(a^2+c^2-1))*a*(1+(b^2-1)*c^2),
0], 
[0, b*((-a^2*sqrt1-a*c)*sqrt2+b*(c*sqrt1+a*(a^2+c^2-1))*c)*a*c, 0, 0], 
[-(b*(c*sqrt1+a*(a^2+c^2-1))*c*sqrt2-a*(1+(b^2-1)*c^2)*(a*sqrt1+c))*a*c, 
0, 0, 0]]):
# WE6diag := simplify(multiply( inverse(Pdiag), multiply(WE6,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE6diag[i,j] := 
# simplify(WE6diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE6diag)):
WE6diag :=
matrix(
[[0, 0, 
a*(a^2+c^2-1)*(-c*sqrt1+a)*sqrt3-((b^2-1)*a^2-b^2)*(-a*sqrt1+c*(a^2+c^2-1))*c, 
0], 
[0, 0, 0, 
(-sqrt1*c*a+c^2*(a^2+c^2-1))*sqrt3+a*(a^2+c^2-1)*(-c*sqrt1+a)], 
[(c*(-c*sqrt1+a)*sqrt3+(-a*sqrt1+c*(a^2+c^2-1))*a)*a*c, 0, 0, 0], 
[0, 
-(-(-a*sqrt1+c*(a^2+c^2-1))*a*sqrt3+((b^2-1)*a^2-b^2)*c*(-c*sqrt1+a))*a*c, 
0, 0]]):
# WE7diag := simplify(multiply( inverse(Pdiag), multiply(WE7,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE7diag[i,j] := 
# simplify(WE7diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE7diag)):
WE7diag :=
matrix([[0, 0, 
-a*(a^2+c^2-1)*(-c*sqrt1+a)*sqrt3-((b^2-1)*a^2-b^2)*(-a*sqrt1+c*(a^2+c^2-1))*c,
 0], 
[0, 0, 0, (sqrt1*c*a-c^2*(a^2+c^2-1))*sqrt3+a*(a^2+c^2-1)*(-c*sqrt1+a)], 
[((c^2*sqrt1-a*c)*sqrt3+(-a*sqrt1+c*(a^2+c^2-1))*a)*a*c, 0, 0, 0], 
[0, -((-a*sqrt1+c*(a^2+c^2-1))*a*sqrt3+((b^2-1)*a^2-b^2)*c*(-c*sqrt1+a))*a*c, 
0, 0]]):
# WE8diag := simplify(multiply( inverse(Pdiag), multiply(WE8,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE8diag[i,j] := 
# simplify(WE8diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE8diag)):
WE8diag :=
matrix(
[[0, 0, 0, b*((-sqrt1*c*a+a^2*(a^2+c^2-1))*sqrt2-b*c*(a^2+c^2-1)*(a*sqrt1-c))],
[0, 0, 
-b*c*(a^2+c^2-1)*(a*sqrt1-c)*sqrt2+(-c*sqrt1+a*(a^2+c^2-1))*a*(1+(b^2-1)*c^2),
 0], 
[0, b*((-a^2*sqrt1+a*c)*sqrt2+b*(-c*sqrt1+a*(a^2+c^2-1))*c)*a*c, 0, 0], 
[(b*(-c*sqrt1+a*(a^2+c^2-1))*c*sqrt2-(a*sqrt1-c)*a*(1+(b^2-1)*c^2))*a*c, 
0, 0, 0]]):
# WE9diag := simplify(multiply( inverse(Pdiag), multiply(WE9,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE9diag[i,j] := 
# simplify(WE9diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE9diag)):
WE9diag :=
matrix(
[[0, 0, 0, 
-b*((-sqrt1*c*a+a^2*(a^2+c^2-1))*sqrt2+b*c*(a^2+c^2-1)*(a*sqrt1-c))],
[0, 0, 
b*c*(a^2+c^2-1)*(a*sqrt1-c)*sqrt2+(-c*sqrt1+a*(a^2+c^2-1))*a*(1+(b^2-1)*c^2),
 0], 
[0, b*(a*(a*sqrt1-c)*sqrt2+b*(-c*sqrt1+a*(a^2+c^2-1))*c)*a*c, 0, 0], 
[-a*(b*(-c*sqrt1+a*(a^2+c^2-1))*c*sqrt2+(a*sqrt1-c)*a*(1+(b^2-1) *c^2))*c, 
0, 0, 0]]):
# WE10diag := simplify(multiply( inverse(Pdiag), multiply(WE10,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE10diag[i,j] := 
# simplify(WE10diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE10diag)):
WE10diag :=
matrix(
[[0, 0, 
a*(a^2+c^2-1)*(c*sqrt1+a)*sqrt3-(a*sqrt1+c*(a^2+c^2-1))*((b^2-1)*a^2-b^2)*c,
 0], 
[0, 0, 0, (sqrt1*c*a+c^2*(a^2+c^2-1))*sqrt3+a*(a^2+c^2-1)*(c*sqrt1+a)], 
[a*(c*(c*sqrt1+a)*sqrt3+(a*sqrt1+c*(a^2+c^2-1))*a)*c, 0, 0, 0], 
[0, -(-(a*sqrt1+c*(a^2+c^2-1))*a*sqrt3+(c*sqrt1+a)*((b^2-1)*a^2-b^2)*c)*a*c, 
0, 0]]):
# WE11diag := simplify(multiply( inverse(Pdiag), multiply(WE11,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE11diag[i,j] := 
# simplify(WE11diag[i,j]*(a^2+c^2)/2/(b-1)^2/(b+1)^2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE11diag)):
WE11diag :=
matrix(
[[0, 0, 
-a*(a^2+c^2-1)*(c*sqrt1+a)*sqrt3-(a*sqrt1+c*(a^2+c^2-1))*((b^2-1)*a^2-b^2)*c,
 0], 
[0, 0, 0, (-sqrt1*c*a-c^2*(a^2+c^2-1))*sqrt3+a*(a^2+c^2-1)*(c*sqrt1+a)], 
[((-c^2*sqrt1-a*c)*sqrt3+(a*sqrt1+c*(a^2+c^2-1))*a)*a*c, 0, 0, 0], 
[0, -a*c*((a*sqrt1+c*(a^2+c^2-1))*a*sqrt3+(c*sqrt1+a)*((b^2-1)*a^2-b^2)*c),
0, 0]]):
# WE12diag := simplify(multiply( inverse(Pdiag), multiply(WE12,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE12diag[i,j] := 
# simplify(WE12diag[i,j]/2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE12diag)):
WE12diag :=
matrix([[0, 
((((a^2-2)*b^2-a^2)*sqrt2-b*((a^2-c^2-1)*b^2-a^2+c^2-1))*sqrt3
+((a^2-1)*b^2-a^2)*((-b^2-1)*sqrt2+b*(b^2*c^2-c^2+2)))*b, 0, 0], 
[((-b^3*c^2+b*c^2-2*b)*sqrt2+b^4*c^2+b^2-c^2+1)*sqrt3-b*((a^2-c^2-1)*b^2
-a^2+c^2-1)*sqrt2+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1), 0, 0, 0], 
[0, 0, 0, b*((b^3*c^2-b^2*sqrt2-b*c^2+2*b-sqrt2)*sqrt3
+((-a^2+2)*b^2+a^2)*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))], 
[0, 0, (b*((a^2-c^2-1)*b^2-a^2+c^2-1)*sqrt2-((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1))
*sqrt3+((a^2-1)*b^2-a^2)*((-b^3*c^2+b*c^2-2*b)*sqrt2+b^4*c^2+b^2-c^2+1), 0]]):
# WE13diag := simplify(multiply( inverse(Pdiag), multiply(WE13,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE13diag[i,j] := 
# simplify(WE13diag[i,j]/2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE13diag)):
WE13diag :=
matrix([[0, 
b*((((-a^2+2)*b^2+a^2)*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))*sqrt3
+((a^2-1)*b^2-a^2)*((-b^2-1)*sqrt2+b*(b^2*c^2-c^2+2))), 0, 0], 
[(b*(b^2*c^2-c^2+2)*sqrt2-b^4*c^2-b^2+c^2-1)*sqrt3-b*((a^2-c^2-1)*b^2
-a^2+c^2-1)*sqrt2+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1), 0, 0, 0], 
[0, 0, 0, (((b^2+1)*sqrt2-c^2*b^3+c^2*b-2*b)*sqrt3
+((-a^2+2)*b^2+a^2)*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))*b], 
[0, 0, (-b*((a^2-c^2-1)*b^2-a^2+c^2-1)*sqrt2
+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1))*sqrt3+((a^2-1)*b^2-a^2)
*((-b^3*c^2+b*c^2-2*b)*sqrt2+b^4*c^2+b^2-c^2+1), 0]]):
# WE14diag := simplify(multiply( inverse(Pdiag), multiply(WE14,Pdiag) )):
# for i from 1 to 4 do for j from 1 to 4 do
# WE14diag[i,j] := 
# simplify(WE14diag[i,j]/2/(b^2*c^2+a^2)^2) 
# od od:
# subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE14diag)):
WE14diag :=
matrix([[0, 
b*((((-a^2+2)*b^2+a^2)*sqrt2-b*((a^2-c^2-1)*b^2-a^2+c^2-1))*sqrt3+
((a^2-1)*b^2-a^2)*((b^2+1)*sqrt2+b*(b^2*c^2-c^2+2))), 0, 0], 
[(b*(b^2*c^2-c^2+2)*sqrt2+b^4*c^2+b^2-c^2+1)*sqrt3+b*((a^2-c^2-1)*b^2
-a^2+c^2-1)*sqrt2+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1), 0, 0, 0], 
[0, 0, 0, b*((b^3*c^2+b^2*sqrt2-b*c^2+2*b+sqrt2)*sqrt3
+((a^2-2)*b^2-a^2)*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))], [0, 0,
(-b*((a^2-c^2-1)*b^2-a^2+c^2-1)*sqrt2-((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1))*sqrt3
+((a^2-1)*b^2-a^2)*(b*(b^2*c^2-c^2+2)*sqrt2+b^4*c^2+b^2-c^2+1), 0]]):
WE15diag := simplify(multiply( inverse(Pdiag), multiply(WE15,Pdiag) )):
for i from 1 to 4 do for j from 1 to 4 do
WE15diag[i,j] := 
simplify(WE15diag[i,j]/2/(b^2*c^2+a^2)^2) 
od od:
subs(sqrt1='sqrt1',sqrt2='sqrt2',sqrt3='sqrt3',op(WE15diag)):
WE15diag :=
matrix([[0, 
b*((((a^2-2)*b^2-a^2)*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))*sqrt3
+((a^2-1)*b^2-a^2)*((b^2+1)*sqrt2+b*(b^2*c^2-c^2+2))), 0, 0], 
[((-b^3*c^2+b*c^2-2*b)*sqrt2-b^4*c^2-b^2+c^2-1)*sqrt3+b*((a^2-c^2-1)*b^2-a^2
+c^2-1)*sqrt2+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1), 0, 0, 0], 
[0, 0, 0, (((-b^2-1)*sqrt2-c^2*b^3+c^2*b-2*b)*sqrt3+((a^2-2)*b^2-a^2)
*sqrt2+b*((a^2-c^2-1)*b^2-a^2+c^2-1))*b], [0, 0,
(b*((a^2-c^2-1)*b^2-a^2+c^2-1)*sqrt2+((a^2-2)*b^2-a^2)*(b^2*c^2-c^2+1))*sqrt3+
((a^2-1)*b^2-a^2)*(b*(b^2*c^2-c^2+2)*sqrt2+b^4*c^2+b^2-c^2+1), 0]]):
# The following is the array of matrix which give our 2-torsion
# points E0,..,E15, with respect to our new Kummer basis:
WEdiagarray := 
  [WE0diag,WE1diag,WE2diag,WE3diag,WE4diag,WE5diag,WE6diag,WE7diag,
   WE8diag,WE9diag,WE10diag,WE11diag,WE12diag,WE13diag,WE14diag,WE15diag]:
# 
# At this stage, it would be good to find explicitly the points of order 4
# given by D1 (such that 2*D1 = E1) and D2 (such that 2*D2 = E2).
# So far, we know they exist, but haven't previously found them explicitly.
# Note that D1 is taken to -D1 under addition by E1, and so k(D1) 
# is left unchanged. Therefore D1 must be an eigenvector of WE1 (addition
# by E1), and so projective must be of the form:
try1 := matadd( scalarmul(ev1aWE1,r), scalarmul(ev1bWE1,1) ):
# or of the form:
try2 := matadd( scalarmul(ev2aWE1,r), scalarmul(ev2bWE1,1) ):
# It must satisfy the equation of the Kummer surface:
factor( subs( k1=try1[1,1], k2=try1[2,1], k3=try1[3,1], k4=try1[4,1],
              op(subf), kummeqn ) ):
# This has two linear factors in r, which give solutions:
# r = (b+1)*(b^2*c^2+a^2)/(b*c^2+a^2)
# r = (b^2*c^2+a^2)*(b-1)/(b*c^2-a^2)
for i from 1 to 4 do try1[i,1] := 
factor( subs(r = (b+1)*(b^2*c^2+a^2)/(b*c^2+a^2), try1[i,1])
     *(a^2+b*c^2)*(a^2-c^2) ) od:
factor( subs( k1=try1[1,1], k2=try1[2,1], k3=try1[3,1], k4=try1[4,1], 
              op(subf), kummeqn ) ):
# We now want completely D1. The following should be satisfied by its x-coords.
tryquad := try1[1,1]*x^2 - try1[2,1]*x + try1[3,1]:
tryquad := factor( tryquad/(a^2-c^2) ):
factor(discrim(tryquad,x)):
# 
# The above was a square times:
# 4*a^2*b^3*c^4+4*a^4*b^2*c^2+4*a^2*b^2*c^4+b^4*c^4
# +4*a^4*b*c^2-2*a^2*b^2*c^2+a^4
trysqrt := 
RootOf(t^2-(4*a^2*b^3*c^4+4*a^4*b^2*c^2+4*a^2*b^2*c^4+b^4*c^4+4*a^4*b*c^2
-2*a^2*b^2*c^2+a^4 ),t):
tryg := 4*a^2*b^3*c^4+4*a^4*b^2*c^2+4*a^2*b^2*c^4+b^4*c^4+4*a^4*b*c^2
-2*a^2*b^2*c^2+a^4:
factor(tryquad,trysqrt):
# The above gave solutions for x, including:
tryx := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2+(b-1)*trysqrt)/(b*c^2+a^2):
check := simplify(subs(x=tryx, tryquad));
hh := simplify(subs( x = tryx, ccurve )):
# We want to find ysoln such that ysoln^2 = hh.
# Let ysoln = a + b*trysqrt. Then (a^2 - b^2*tryg)^2 = Norm(hh). 
factor(evala(Norm(hh))):
# This gave: 
# (b+1)^6*(b-1)^8*(b^2*c^2+a^2)^8*a^4*c^4*b^2*(c-1)^2*(c+1)^2
# *(a-1)^2*(a+1)^2/(b*c^2+a^2)^6
aambbg := -(b+1)^3*(b-1)^4*(b^2*c^2+a^2)^4*a^2*c^2*b*(c-1)
*(c+1)*(a-1)*(a+1)/(b*c^2+a^2)^3:
# Note: the alternative for aambbg was the negative of the above, 
# but that doesn't lead to a solution.
# Also, a^2 + b^2*tryg = coeff(hh,trysqrt,0).
aapbbg := coeff(hh,trysqrt,0):
# It follows that a^2 is given by:
aa := factor((aapbbg + aambbg)/2):
# This gave:
# 1/4*(b^2*c^2+a^2)^4*(b-1)^4*c^2*a^2*(b+1)^2*(-b^3*c^4+a^2*b^2*c^2
# -2*b^2*c^4+2*a^4*b-a^2*b*c^2+b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)^2/(b*c^2+a^2)^6
aasqrt :=
1/2*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2
-2*b^2*c^4+2*a^4*b-a^2*b*c^2+b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
check := aa - aasqrt^2;
# It also follows that b^2 is given by:
bb := factor((aapbbg - aambbg)/2/tryg):
# This gave:
# 1/4*(b*c^2+a^2-b-1)^2*(b-1)^4*(b^2*c^2+a^2)^4*(b+1)^2*c^2*a^2/(b*c^2+a^2)^6
bbsqrt := 1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)/(b*c^2+a^2)^3:
check := bb - bbsqrt^2;
# Note that we should use both bbsqrt and -bbsqrt to see which works.
ysoln := aasqrt + bbsqrt*trysqrt:
simplify( ysoln^2 - subs(x=tryx, ccurve) ):
# That didn't work, so we try the conjugate:
ysoln := aasqrt - bbsqrt*trysqrt:
simplify( ysoln^2 - subs(x=tryx, ccurve) ):
k1D1 := 1:
k2D1 := evala(Trace(tryx)):
k3D1 := evala(Norm(tryx)):
k4D1 := factor(k1D1*subs(op(subf), k1=k1D1, k2=k2D1, k3=k3D1, 
        yv = evala(Norm(ysoln)), kk4)):
check := factor(subs(op(subf), k1=k1D1, k2=k2D1, k3=k3D1, k4=k4D1, kummeqn));
cubb := (r*x + s)*DQ1:
tryxconj := simplify(evala(Trace(tryx)) - tryx):
ysolnconj := evala(Trace(ysoln)) - ysoln:
solve( {subs(x=tryx,cubb)-ysoln, subs(x=tryxconj,cubb)-ysolnconj}, {r,s}):
simplify(%):
# This gave: {r = 1/a/c/(b-1), s = -b/a/c/(b-1)}
cubb := (x - b)*DQ1/(a*c*(b-1)):
ccurve - DQ1*( DQ1*((x-b)/((b-1)*a*c))^2 - 1/((b-1)^2*a^2*c^2)
  *(-a^2*b^4*c^2+a^2*b^3*c^2+a^2*b^2*c^2+b^4*c^2-b^3*c^2*x-a^2*b*c^2
    -b^2*c^2*x+b*c^2*x^2-a^2*b*x+a^2*x^2+a^2*b-a^2*x)^2 ):
# The above shows how D1 is a point of order 4.
# D1 = { (tryx, ysoln), conjugate }, where:
# tryx := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2+(b-1)*RootOf(-4*a^2*b^3*c^4
# -4*a^4*b^2*c^2-4*a^2*b^2*c^4-b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2))
# /(b*c^2+a^2)
# ysoln := -1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)
# /(b*c^2+a^2)^3*RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
# -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2)+1/2*(b^2*c^2+a^2)^2
# *(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2-2*b^2*c^4+2*a^4*b-a^2*b*c^2
# +b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
# Let's check that D1 + E1 = -D1.
kD1 := [[k1D1],[k2D1],[k3D1],[k4D1]]:
k1D1 := factor( k1D1*(b*c^2+a^2) ):
k2D1 := factor( k2D1*(b*c^2+a^2) ):
k3D1 := factor( k3D1*(b*c^2+a^2) ):
k4D1 := factor( k4D1*(b*c^2+a^2) ):
kD1 := [[k1D1],[k2D1],[k3D1],[k4D1]]:
D1pE1 := multiply( WE1, matrix([[k1D1],[k2D1],[k3D1],[k4D1]]) ):
check := factor(D1pE1[1,1]*matrix(kD1)[2,1] - D1pE1[2,1]*matrix(kD1)[1,1]);
# We can now find the other point D1var such that D1var = E2 + D1.
D1pE2 := simplify(multiply( WE2, matrix([[k1D1],[k2D1],[k3D1],[k4D1]]) )):
k1D1var := D1pE2[1,1]:
k2D1var := D1pE2[2,1]:
k3D1var := D1pE2[3,1]:
k4D1var := D1pE2[4,1]:
k1D1var := factor(k1D1var/( (c-1)*(c+1)*(b-1)^2*(b+1)^2*(b^2*c^2+a^2)^3 )):
k2D1var := factor(k2D1var/( (c-1)*(c+1)*(b-1)^2*(b+1)^2*(b^2*c^2+a^2)^3 )):
k3D1var := factor(k3D1var/( (c-1)*(c+1)*(b-1)^2*(b+1)^2*(b^2*c^2+a^2)^3 )):
k4D1var := factor(k4D1var/( (c-1)*(c+1)*(b-1)^2*(b+1)^2*(b^2*c^2+a^2)^3 )):
kD1var := [[k1D1var],[k2D1var],[k3D1var],[k4D1var]]:
D1varpE1 := multiply( WE1, matrix([[k1D1var],[k2D1var],[k3D1var],[k4D1var]]) ):
check := factor(D1varpE1[1,1]*matrix(kD1var)[2,1] 
          - D1varpE1[2,1]*matrix(kD1var)[1,1]);
# 
# Note that D2 is taken to -D2 under addition by E2, and so k(D2) 
# is left unchanged. Therefore D2 must be an eigenvector of WE2 (addition
# by E2), and so projective must be of the form:
try3 := matadd( scalarmul(ev1aWE2,r), scalarmul(ev1bWE2,1) ):
# or of the form:
try4 := matadd( scalarmul(ev2aWE2,r), scalarmul(ev2bWE2,1) ):
# It must satisfy the equation of the Kummer surface:
factor( subs( k1=try4[1,1], k2=try4[2,1], k3=try4[3,1], k4=try4[4,1],
              op(subf), kummeqn ) ):
# This has two linear factors in r, which give solutions:
# r = -(b^2*c^2+a^2)/a
# r = (b^2*c^2+a^2)/a
for i from 1 to 4 do try4[i,1] := 
factor( subs(r = -(b^2*c^2+a^2)/a, try4[i,1])
        / ( (a-c)*(a+c) ) ) od:
factor( subs( k1=try4[1,1], k2=try4[2,1], k3=try4[3,1], k4=try4[4,1], 
              op(subf), kummeqn ) ):
# We now want completely D2. The following should be satisfied by its x-coords.
tryquad2 := try4[1,1]*x^2 - try4[2,1]*x + try4[3,1]:
factor(discrim(tryquad2,x)):
# 
# The above was a square times:
# 4*a^2*b^4*c^2+b^4*c^4+4*a*b^4*c^2-2*a^2*b^2*c^2+4*a^3*b^2+a^4+4*a^2*b^2
trysqrt2 := 
RootOf(t^2- 
(4*a^2*b^4*c^2+b^4*c^4+4*a*b^4*c^2-2*a^2*b^2*c^2+4*a^3*b^2+a^4+4*a^2*b^2) ,t):
tryg2 := 
4*a^2*b^4*c^2+b^4*c^4+4*a*b^4*c^2-2*a^2*b^2*c^2+4*a^3*b^2+a^4+4*a^2*b^2:
factor(tryquad2,trysqrt2):
# The above gave solutions for x, including:
tryx2 := 1/2*(-b^2*c^2-a^2+trysqrt2)/a:
check := simplify(subs(x=tryx2, tryquad2));
hh2 := simplify(subs( x = tryx2, ccurve )):
# We want to find ysoln2 such that ysoln2^2 = hh2.
# Let ysoln2 = a + b*trysqrt. Then (a^2 - b^2*tryg)^2 = Norm(hh). 
factor(evala(Norm(hh2))):
# This gave: 
# (b^2*c^2+a^2)^8*b^4*(c-1)^2*(c+1)^2*(b-1)^4*(b+1)^4*(a+1)^4/a^4 
aambbg := -(b^2*c^2+a^2)^4*b^2*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a+1)^2/a^2:
# Note: the alternative for aambbg was the negative of the above, 
# but that doesn't lead to a solution.
# Also, a^2 + b^2*tryg = coeff(hh,trysqrt,0).
aapbbg := coeff(hh2,trysqrt2,0):
# It follows that a^2 is given by:
aa := factor((aapbbg + aambbg)/2):
# This gave:
# 1/4*(b^2*c^2+a^2)^4*b^2*(3*a^2*b^2*c^2+b^2*c^4+2*a^3*b^2+4*a*b^2*c^2+a^4
# +2*a^2*b^2-a^2*c^2+2*a^3+2*a^2)^2/a^6 
aasqrt :=
 1/2*(b^2*c^2+a^2)^2*b*(3*a^2*b^2*c^2+b^2*c^4+2*a^3*b^2+4*a*b^2*c^2+a^4
 +2*a^2*b^2-a^2*c^2+2*a^3+2*a^2)/a^3: 
check := aa - aasqrt^2;
# It also follows that b^2 is given by:
bb := factor((aapbbg - aambbg)/2/tryg2):
# This gave:
# 1/4*(a^2+c^2+2*a)^2*(b^2*c^2+a^2)^4*b^2/a^6
bbsqrt := 1/2*(a^2+c^2+2*a)*(b^2*c^2+a^2)^2*b/a^3:
check := bb - bbsqrt^2;
# Note that we should use both bbsqrt and -bbsqrt to see which works.
ysoln2 := aasqrt + bbsqrt*trysqrt2:
simplify( ysoln2^2 - subs(x=tryx2, ccurve) ):
# That didn't work, so we try the conjugate:
ysoln2 := aasqrt - bbsqrt*trysqrt2:
simplify( ysoln2^2 - subs(x=tryx2, ccurve) ):
k1D2 := 1:
k2D2 := evala(Trace(tryx2)):
k3D2 := evala(Norm(tryx2)):
k4D2 := factor(k1D2*subs(op(subf), k1=k1D2, k2=k2D2, k3=k3D2, 
        yv = evala(Norm(ysoln2)), kk4)):
check := factor(subs(op(subf), k1=k1D2, k2=k2D2, k3=k3D2, k4=k4D2, kummeqn));
cubb2 := (r*x + s)*DQ2:
tryx2conj := simplify(evala(Trace(tryx2)) - tryx2):
ysoln2conj := evala(Trace(ysoln2)) - ysoln2:
solve( {subs(x=tryx2,cubb2)-ysoln2, 
subs(x=tryx2conj,cubb2)-ysoln2conj}, {r,s}):
simplify(%):
# This gave: {r = -(b^2*c^2+a^2)/b, s = (a*b^2+b^2-a)*(b^2*c^2+a^2)/b}
cubb2 := (b^2*c^2+a^2)*(-x + (a*b^2+b^2-a))*DQ2/b:
ccurve - DQ2*( DQ2*((b^2*c^2+a^2)*(-x + (a*b^2+b^2-a))/b)^2 
   + (b^2*c^2+a^2)*(b^2-1)/b^2
  *(a*b^4*c^2+b^4*c^2-a*b^2*c^2-b^2*c^2*x+a^2*b^2-a^2*x+a*b^2-a*x^2)^2 ):
# The above shows how D2 is a point of order 4.
# D2 = { (tryx2, ysoln2), conjugate }, where:
# tryx2 := 1/2*(-b^2*c^2-a^2+RootOf(-4*a^2*b^4*c^2-b^4*c^4-4*a*b^4*c^2
# +2*a^2*b^2*c^2-4*a^3*b^2-a^4-4*a^2*b^2+_Z^2))/a:
# 
# ysoln2 := 1/2*((-a^2-c^2-2*a)*RootOf(-4*a^2*b^4*c^2-b^4*c^4-4*a*b^4*c^2
# +2*a^2*b^2*c^2-4*a^3*b^2-a^4-4*a^2*b^2+_Z^2)+a^4+(2*b^2+2)*a^3
# +((3*c^2+2)*b^2-c^2+2)*a^2+4*a*b^2*c^2+b^2*c^4)*(b^2*c^2+a^2)^2*b/a^3:
# Let's check that D2 + E2 = -D2.
kD2 := [[k1D2],[k2D2],[k3D2],[k4D2]]:
k1D2 := factor( k1D2*a ):
k2D2 := factor( k2D2*a ):
k3D2 := factor( k3D2*a ):
k4D2 := factor( k4D2*a ):
kD2 := [[k1D2],[k2D2],[k3D2],[k4D2]]:
D2pE2 := multiply( WE2, matrix([[k1D2],[k2D2],[k3D2],[k4D2]]) ):
check := factor(D2pE2[1,1]*matrix(kD2)[2,1] - D2pE2[2,1]*matrix(kD2)[1,1]);
# We can now find the other point D1var such that D2var = E3 + D2.
D2pE3 := simplify(multiply( WE3, matrix([[k1D2],[k2D2],[k3D2],[k4D2]]) )):
k1D2var := D2pE3[1,1]:
k2D2var := D2pE3[2,1]:
k3D2var := D2pE3[3,1]:
k4D2var := D2pE3[4,1]:
k1D2var := factor(k1D2var/( -(b-1)^2*(b+1)^2*(a+1)^2*(b^2*c^2+a^2)^3 )):
k2D2var := factor(k2D2var/( -(b-1)^2*(b+1)^2*(a+1)^2*(b^2*c^2+a^2)^3 )):
k3D2var := factor(k3D2var/( -(b-1)^2*(b+1)^2*(a+1)^2*(b^2*c^2+a^2)^3 )):
k4D2var := factor(k4D2var/( -(b-1)^2*(b+1)^2*(a+1)^2*(b^2*c^2+a^2)^3 )):
kD2var := [[k1D2var],[k2D2var],[k3D2var],[k4D2var]]:
D2varpE2 := 
   multiply( WE2, matrix([[k1D2var],[k2D2var],[k3D2var],[k4D2var]]) ):
check := factor(D2varpE2[1,1]*matrix(kD2var)[2,1] 
          - D2varpE2[2,1]*matrix(kD2var)[1,1]);
# Now obtain D3 = D1 + D2 (so that 2*D3 = E3). 
cubbD1D2 := r3*x^3 + r2*x^2 + r1*x + r0:
solve( { subs(x=tryx,cubbD1D2)-ysoln, subs(x=tryxconj,cubbD1D2)-ysolnconj,
         subs(x=tryx2,cubbD1D2)-ysoln2, subs(x=tryx2conj,cubbD1D2)-ysoln2conj },
       { r0, r1, r2, r3 } ):
factor(%):
# The above gave:
# {r0 = -(b^2*c^2+a^2)*(a^2*b^4*c^2-a^2*b^3*c-2*a^2*b^2*c^2-a*b^3*c^2-b^4*c^2-b^
# 3*c^2+a^2*b*c+a^2*c^2+a*b*c^2+b^3*c-a^2*b-a^2-a*b)*b/(b*c+a), r1 = -(a*b^4*c^2
# +b^4*c^2+a^2*b^2*c-a*b^2*c^2+2*b^3*c^2+a^2*b^2+b^2*c^2+2*a^2*b-a^2*c+a*b^2-b^2
# *c+a^2)*(b^2*c^2+a^2)/(b*c+a), r2 = (b^2*c^2+a^2*b+b^2*c+b*c^2+a^2-a)*(b^2*c^2
# +a^2)/(b*c+a), r3 = (a-c)*(b^2*c^2+a^2)/(b*c+a)}
#
cubbD1D2 := ((b^2*c^2+a^2)/(b*c+a))*((a-c)*x^3+(b^2*c^2+a^2*b+b^2*c+b*c^2+a^2-a)*x^2
            -(a*b^4*c^2+b^4*c^2+a^2*b^2*c-a*b^2*c^2+2*b^3*c^2+a^2*b^2+b^2*c^2
              +2*a^2*b-a^2*c+a*b^2-b^2*c+a^2)*x
            -(a^2*b^4*c^2-a^2*b^3*c-2*a^2*b^2*c^2-a*b^3*c^2-b^4*c^2-b^3*c^2
              +a^2*b*c+a^2*c^2+a*b*c^2+b^3*c-a^2*b-a^2-a*b)*b):
factor( (cubbD1D2^2 - ccurve)/tryquad/tryquad2 ):
# This gave:
tryquad3 := a^2*b^2*c-b^2*c^2*x+b^2*c^2-a^2*c-a^2*x-b^2*c+c*x^2+a^2: 
factor(discrim(tryquad3,x)):
#
# The above was a square times:
# b^4*c^4-2*a^2*b^2*c^2-4*b^2*c^3+a^4+4*a^2*c^2+4*b^2*c^2-4*a^2*c
#
trysqrt3 :=
RootOf(t^2-
(b^4*c^4-2*a^2*b^2*c^2-4*b^2*c^3+a^4+4*a^2*c^2+4*b^2*c^2-4*a^2*c) ,t):
tryg3 := b^4*c^4-2*a^2*b^2*c^2-4*b^2*c^3+a^4+4*a^2*c^2+4*b^2*c^2-4*a^2*c:
factor(tryquad3,trysqrt3):
# The above gave solutions for x, including:
tryx3 := -1/2*(-b^2*c^2-a^2+trysqrt3)/c:
check := simplify(subs(x=tryx3, tryquad3));
ysoln3 := -simplify(subs( x=tryx3, cubbD1D2)):
check := simplify(ysoln3^2 - subs(x=tryx3,ccurve));
k1D3 := 1:
k2D3 := evala(Trace(tryx3)):
k3D3 := evala(Norm(tryx3)):
k4D3 := factor(k1D3*subs(op(subf), k1=k1D3, k2=k2D3, k3=k3D3,
        yv = evala(Norm(ysoln3)), kk4)):
check := factor(subs(op(subf), k1=k1D3, k2=k2D3, k3=k3D3, k4=k4D3, kummeqn));
# Let's check that D3 + E3 = -D3.
kD3 := [[k1D3],[k2D3],[k3D3],[k4D3]]:
k1D3 := factor( k1D3*c ):
k2D3 := factor( k2D3*c ):
k3D3 := factor( k3D3*c ):
k4D3 := factor( k4D3*c ):
kD3 := [[k1D3],[k2D3],[k3D3],[k4D3]]:
D3pE3 := multiply( WE3, matrix([[k1D3],[k2D3],[k3D3],[k4D3]]) ):
check := factor(D3pE3[1,1]*matrix(kD3)[2,1] - D3pE3[2,1]*matrix(kD3)[1,1]);
check := factor(D3pE3[1,1]*matrix(kD3)[3,1] - D3pE3[3,1]*matrix(kD3)[1,1]);
check := factor(D3pE3[1,1]*matrix(kD3)[4,1] - D3pE3[4,1]*matrix(kD3)[1,1]);
# We can now find the other point D1var such that D3var = E1 + D3.
D3pE1 := simplify(multiply( WE1, matrix([[k1D3],[k2D3],[k3D3],[k4D3]]) )):
k1D3var := D3pE1[1,1]:
k2D3var := D3pE1[2,1]:
k3D3var := D3pE1[3,1]:
k4D3var := D3pE1[4,1]:
k1D3var := factor(k1D3var/( (c-1)^2*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^4 )):
k2D3var := factor(k2D3var/( (c-1)^2*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^4 )):
k3D3var := factor(k3D3var/( (c-1)^2*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^4 )):
k4D3var := factor(k4D3var/( (c-1)^2*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^4 )):
kD3var := [[k1D3var],[k2D3var],[k3D3var],[k4D3var]]:
D3varpE3 :=
   multiply( WE3, matrix([[k1D3var],[k2D3var],[k3D3var],[k4D3var]]) ):
check := factor(D3varpE3[1,1]*matrix(kD3var)[2,1]
          - D3varpE3[2,1]*matrix(kD3var)[1,1]);
#
# Let us denote the new coordinates as (l1,l2,l3,l4).
# We wish to find the l-coordinates of E0,..,E15 and of D1,D2,D3.
# We shall first fine inverse(Pdiag) and call it Pdiaginverse.
# We shall then look at:
# multiply(WEidiag, kEi) to get lEi. Then get (and tidy up) 
# each lDi and lDivar by hand.
# The following is the inverse of Pdiag.
Pdiaginverse := inverse(Pdiag):
for i from 1 to 4 do for j from 1 to 4 do
  Pdiaginverse[i,j] := factor( Pdiaginverse[i,j]*
  2*(b^2*c^2+a^2)*(a^2*b^8*c^6+2*a^4*b^6*c^4-a^2*b^8*c^4-2*a^2*b^6*c^6
  -b^8*c^6+a^6*b^4*c^2-2*a^4*b^6*c^2-4*a^4*b^4*c^4+a^2*b^4*c^6+b^8*c^4
  +2*b^6*c^6-a^6*b^4-2*a^6*b^2*c^2+3*a^4*b^4*c^2+2*a^4*b^2*c^4+2*a^2*b^6*c^2
  +3*a^2*b^4*c^4-2*b^6*c^4-b^4*c^6+2*a^6*b^2+a^6*c^2+a^4*b^4-4*a^2*b^4*c^2
  -2*a^2*b^2*c^4+b^4*c^4-a^6-2*a^4*b^2-a^4*c^2+2*a^2*b^2*c^2+a^4) ):
od od:
# We now find the l-coorinates of E0,..,E15.
multiply( Pdiaginverse, matrix(kE0) ):
lE0 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E0 := lE0[1][1]: l2E0 := lE0[2][1]: l3E0 := lE0[3][1]: l4E0 := lE0[4][1]:
multiply( WE1diag, matrix(lE0) ):
lE1 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E1 := lE1[1][1]: l2E1 := lE1[2][1]: l3E1 := lE1[3][1]: l4E1 := lE1[4][1]:
multiply( WE2diag, matrix(lE0) ):
lE2 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E2 := lE2[1][1]: l2E2 := lE2[2][1]: l3E2 := lE2[3][1]: l4E2 := lE2[4][1]:
multiply( WE3diag, matrix(lE0) ):
lE3 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E3 := lE3[1][1]: l2E3 := lE3[2][1]: l3E3 := lE3[3][1]: l4E3 := lE3[4][1]:
multiply( WE4diag, matrix(lE0) ):
lE4 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E4 := lE4[1][1]: l2E4 := lE4[2][1]: l3E4 := lE4[3][1]: l4E4 := lE4[4][1]:
multiply( WE5diag, matrix(lE0) ):
lE5 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E5 := lE5[1][1]: l2E5 := lE5[2][1]: l3E5 := lE5[3][1]: l4E5 := lE5[4][1]:
multiply( WE6diag, matrix(lE0) ):
lE6 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E6 := lE6[1][1]: l2E6 := lE6[2][1]: l3E6 := lE6[3][1]: l4E6 := lE6[4][1]:
multiply( WE7diag, matrix(lE0) ):
lE7 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E7 := lE7[1][1]: l2E7 := lE7[2][1]: l3E7 := lE7[3][1]: l4E7 := lE7[4][1]:
multiply( WE8diag, matrix(lE0) ):
lE8 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E8 := lE8[1][1]: l2E8 := lE8[2][1]: l3E8 := lE8[3][1]: l4E8 := lE8[4][1]:
multiply( WE9diag, matrix(lE0) ):
lE9 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E9 := lE9[1][1]: l2E9 := lE9[2][1]: l3E9 := lE9[3][1]: l4E9 := lE9[4][1]:
multiply( WE10diag, matrix(lE0) ):
lE10 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E10:=lE10[1][1]: l2E10:=lE10[2][1]: l3E10:=lE10[3][1]: l4E10:=lE10[4][1]:
multiply( WE11diag, matrix(lE0) ):
lE11 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E11:=lE11[1][1]: l2E11:=lE11[2][1]: l3E11:=lE11[3][1]: l4E11:=lE11[4][1]:
multiply( WE12diag, matrix(lE0) ):
lE12 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E12:=lE12[1][1]: l2E12:=lE12[2][1]: l3E12:=lE12[3][1]: l4E12:=lE12[4][1]:
multiply( WE13diag, matrix(lE0) ):
lE13 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E13:=lE13[1][1]: l2E13:=lE13[2][1]: l3E13:=lE13[3][1]: l4E13:=lE13[4][1]:
multiply( WE14diag, matrix(lE0) ):
lE14 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E14:=lE14[1][1]: l2E14:=lE14[2][1]: l3E14:=lE14[3][1]: l4E14:=lE14[4][1]:
multiply( WE15diag, matrix(lE0) ):
lE15 := [ [%[1,1]], [%[2,1]], [%[3,1]], [%[4,1]] ]:
l1E15:=lE15[1][1]: l2E15:=lE15[2][1]: l3E15:=lE15[3][1]: l4E15:=lE15[4][1]:
# The following is the array of l-coodinates of all 2-torsion points:
ELarray := [ [[l1E0],[l2E0],[l3E0],[l4E0]],
             [[l1E1],[l2E1],[l3E1],[l4E1]],
             [[l1E2],[l2E2],[l3E2],[l4E2]],
             [[l1E3],[l2E3],[l3E3],[l4E3]],
             [[l1E4],[l2E4],[l3E4],[l4E4]],
             [[l1E5],[l2E5],[l3E5],[l4E5]],
             [[l1E6],[l2E6],[l3E6],[l4E6]],
             [[l1E7],[l2E7],[l3E7],[l4E7]],
             [[l1E8],[l2E8],[l3E8],[l4E8]],
             [[l1E9],[l2E9],[l3E9],[l4E9]],
             [[l1E10],[l2E10],[l3E10],[l4E10]],
             [[l1E11],[l2E11],[l3E11],[l4E11]],
             [[l1E12],[l2E12],[l3E12],[l4E12]],
             [[l1E13],[l2E13],[l3E13],[l4E13]],
             [[l1E14],[l2E14],[l3E14],[l4E14]],
             [[l1E15],[l2E15],[l3E15],[l4E15]] ]:

# The following provides a double check on correctness: 
checkmtxk := matrix(4,16):
for i from 1 to 4 do for j from 1 to 16 do
  checkmtxk[i,j] := EKarray[j][i][1]
od od:
checkmtxl := matrix(4,16):
for i from 1 to 4 do for j from 1 to 16 do
  checkmtxl[i,j] := ELarray[j][i][1]
od od:
checkmtxlvar := matrix(4,16):
for i from 1 to 4 do for j from 1 to 16 do
  checkmtxlvar[i,j] := multiply( WEdiagarray[j], matrix(lE0) )[i,1]
od od:

# The entries in the following check matrix are all zero
# (commented out, since it takes a while): 
# for i from 1 to 4 do for j from 1 to 16 do
#   print( simplify( checkmtxlvar[i,j] - checkmtxl[i,j] )):
# od od: 

# Now get the l-coordinates of the points of order 4.
temp := simplify( multiply( Pdiaginverse, matrix(kD1) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^3 ) ):
od:
lD1 := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D1 := lD1[1][1]: l2D1 := lD1[2][1]: l3D1 := lD1[3][1]: l4D1 := lD1[4][1]:

temp := simplify( multiply( Pdiaginverse, matrix(kD1var) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a-1)*(a+1)*(b^2*c^2+a^2)^3 ) ):
od:
lD1var := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D1var := lD1var[1][1]: l2D1var := lD1var[2][1]: 
           l3D1var := lD1var[3][1]: l4D1var := lD1var[4][1]:

temp := simplify( multiply( Pdiaginverse, matrix(kD2) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a+1)*(b^2*c^2+a^2)^3 ) ):
od:
lD2 := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D2 := lD2[1][1]: l2D2 := lD2[2][1]: l3D2 := lD2[3][1]: l4D2 := lD2[4][1]:

temp := simplify( multiply( Pdiaginverse, matrix(kD2var) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c-1)*(c+1)*(b-1)^2*(b+1)^2*(a-1)*(b^2*c^2+a^2)^3 ) ):
od:
lD2var := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D2var := lD2var[1][1]: l2D2var := lD2var[2][1]: 
           l3D2var := lD2var[3][1]: l4D2var := lD2var[4][1]:

temp := simplify( multiply( Pdiaginverse, matrix(kD3) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c-1)*(b-1)^2*(b+1)^2*(a+1)*(a-1)*(b^2*c^2+a^2)^3 ) ):
od:
lD3 := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D3 := lD3[1][1]: l2D3 := lD3[2][1]: l3D3 := lD3[3][1]: l4D3 := lD3[4][1]:

temp := simplify( multiply( Pdiaginverse, matrix(kD3var) ) ):
for i from 1 to 4 do
  temp[i,1] := simplify( temp[i,1]
      /( 2*(c+1)*(b-1)^2*(b+1)^2*(a+1)*(a-1)*(b^2*c^2+a^2)^3 ) ):
od:
lD3var := [ [temp[1,1]], [temp[2,1]], [temp[3,1]], [temp[4,1]] ]:
l1D3var := lD3var[1][1]: l2D3var := lD3var[2][1]: 
           l3D3var := lD3var[3][1]: l4D3var := lD3var[4][1]:

# Let's also see what the Kummer equation becomes in l-coordinates.
kummereqnl := subs( op(subf),
  k1 = multiply( Pdiag, matrix([[l1],[l2],[l3],[l4]]) )[1,1],
  k2 = multiply( Pdiag, matrix([[l1],[l2],[l3],[l4]]) )[2,1],
  k3 = multiply( Pdiag, matrix([[l1],[l2],[l3],[l4]]) )[3,1],
  k4 = multiply( Pdiag, matrix([[l1],[l2],[l3],[l4]]) )[4,1],
 kummeqn):
kummereqnl := factor(kummereqnl):
kummereqnl := factor( kummereqnl/
  ( -4*(b^2*c^2+a^2)^6*(c-1)^2*(c+1)^2*(b-1)^4*(b+1)^4*(a-1)^2*(a+1)^2 ) ):
# This gave:
kummereqnl :=
 a^2*c^2*(b^2*c^2-c^2+1)*l1^4
 +a^2*c^2*(-b^4*c^2+a^2*b^2+b^2*c^2-a^2-2*b^2)*l1^2*l2^2
 -(b^2*c^2-c^2+1)*(-a^2*b^2*c^2+a^4+2*a^2*c^2+b^2*c^2-a^2)*l1^2*l3^2
 -(2*a^2*b^2*c^2+b^2*c^4-a^2*c^2-b^2*c^2+a^2)*l1^2*l4^2
 +2*(b^2*c^2+a^2)^2*l1*l2*l3*l4
 -a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*l2^4
 +(a^2*b^2-a^2-b^2)*(2*a^2*b^2*c^2+b^2*c^4-a^2*c^2-b^2*c^2+a^2)*l2^2*l3^2
 -b^2*(-a^2*b^2*c^2+a^4+2*a^2*c^2+b^2*c^2-a^2)*l2^2*l4^2
 -(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*l3^4
 +(a^2+c^2-1)*(-b^4*c^2+a^2*b^2+b^2*c^2-a^2-2*b^2)*l3^2*l4^2
 +b^2*(a^2+c^2-1)*l4^4:
# 
# If we make use of d,e,f,g (previously defined), this can
# be more concisely written as:
kummereqnl := 
 a^2*c^2*d*l1^4+a^2*c^2*(e-b^2*d)*l1^2*l2^2-d*(a^2*f-c^2*e)*l1^2*l3^2
 -(c^2*(2*e+g)+g)*(l1^2*l4^2-e*l2^2*l3^2)+2*g^2*l1*l2*l3*l4
 -a^2*b^2*c^2*e*l2^4-b^2*(a^2*f-c^2*e)*l2^2*l4^2-d*e*f*l3^4
 +f*(e-b^2*d)*l3^2*l4^2+b^2*f*l4^4:
# As will be observed later, this is the same (up to mult by a constant) as:
# kummereqnlvar := (b*g*(a^2*c^2*l1*l2-f*l3*l4))^2 
#  - (b^2*(a^2*c^2*(f*l1^2-e*l2^2)+c^2*e*f*l3^2-a^2*f*l4^2))
#   *(a^2*c^2*(d*l1^2+b^2*f*l2^2)-f*(a^2*d*l3^2+b^2*c^2*l4^2)):
# 

# As this point, we give a summary of the l-basis information.
#   Recall that the k-coordinates k1,k2,k3,k4 were our original
# standard Kummer coordinates, and we have changed bases
# to l-coordinates l1,l2,l3,l4, where:
#  ( l1 )                  ( k1 )
#  ( l2 )  =  Pdiaginverse ( k2 )
#  ( l3 )                  ( k3 )
#  ( l4 )                  ( k4 )
# where:
# Pdiaginverse := matrix(
# [ [[2*(b^2*c^2+a^2)*b^2*(a^2*b^2-a^2-b^2)
# *(b^4*c^4-2*b^2*c^4+2*b^2*c^2+c^4+a^2-c^2), 
# -2*(b^2*c^2+a^2)^2*b^2*(a^2*b^2-a^2-b^2), 
# 2*(b^2*c^2+a^2)*(a^4*b^2+a^2*b^2*c^2-b^4*c^2-a^4-2*a^2*b^2-a^2*c^2+a^2), 
# 1], 
# [-2*(b^2*c^2+a^2)*(b^2*c^2-c^2+1)
# *(a^4*b^4-2*a^4*b^2-a^2*b^4+b^4*c^2+a^4+2*a^2*b^2), 
# 2*(b^2*c^2+a^2)^2*(b^2*c^2-c^2+1), 
# -2*(b^2*c^2+a^2)*(a^2*b^4*c^2+b^4*c^4-a^2*b^2*c^2-b^4*c^2
# -b^2*c^4+2*b^2*c^2+a^2), 
# 1], 
# [2*(b^2*c^2+a^2)*b^2*(a^4*b^4*c^2+a^2*b^4*c^4-2*a^4*b^2*c^2
# -2*a^2*b^4*c^2-2*a^2*b^2*c^4+a^4*c^2+4*a^2*b^2*c^2+a^2*c^4+b^4*c^2
# -2*a^2*c^2+a^2), 
# -2*b^2*(b^2*c^2+a^2)^2, 
# 2*(b^2*c^2+a^2)*(a^2*b^4*c^2-2*a^2*b^2*c^2+a^2*b^2+a^2*c^2+b^2*c^2), 
# -1], 
# [-2*(b^2*c^2+a^2)*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(b^4*c^2+a^2), 
# 2*(b^2*c^2+a^2)^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2), 
# -2*(b^2*c^2+a^2)*(-b^4*c^4+a^4*b^2+b^2*c^4-a^4-a^2*b^2-b^2*c^2), 
# -1]]:
# In these l-coordinates, the 2-torsion points are:
# lE0,lE1,lE2,lE3,lE4,lE5,lE6,lE7,lE8,lE9,lE10,lE11,lE12,lE13,lE14,
# all in the array: ELarray.
# Note that in particular (these are column vectors),
# the above commands gave:
# lE0 := [[1], [1], [-1], [-1]]: 
# lE1 := [[1], [1], [1], [1]]:
# lE2 := [[1], [-1], [-1], [1]]:
# lE3 := [[1], [-1], [1], [-1]]:
# Addition by these 2-torsion points (in l-coordinates) are:
# WE0diag, WE1diag, WE2diag, WE3diag, WE4diag, WE5diag, WE6diag, WE7diag, 
# WE8diag, WE9diag, WE10diag, WE11diag, WE12diag, WE13diag, WE14diag, WE15diag
# all in the array: WEdiagarray.
# Note that in particular:
# WE0diag := matrix([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]]):
# WE1diag := matrix([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]]):
# WE2diag := matrix([[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, 1, 0], [0, 0, 0, -1]]):
# WE3diag := matrix([[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, -1, 0], [0, 0, 0, 1]]):
# The points of order 4 are:
# D1, D1var such that 2*D1 = 2*D1var = E1,
# D2, D2var such that 2*D2 = 2*D2var = E2,
# D3, D3var such that 2*D3 = 2*D3var = E3 (and where D3 = D1 + D2).
# In l=coordinates, these are:
# lD1, lD1var, lD2, lD2var, lD3, lD3var.
# Note that (these are column vectors):
# lD1 := [[b], [1], [0], [0]]:
# lD1var := [[-b], [1], [0], [0]]:
# lD2 := [[0], [1], [0], [-a]]:
# lD2var := [[0], [1], [0], [a]]:
# lD3 := [[1], [0], [0], [c]]:
# lD3var := [[1], [0], [0], [-c]]:
# Also, kummereqnl is the Kummer equation satisfied by
# the l-coordinates: l1(D),l2(D),l3(D),l4(D). Due to the effect
# of addition by the rational 2-torsion E0,E1,E2,E3,
# all terms of kummereqn are of the form ki^2*kj^2 (including i=j).
#
# Let's now set up the biquadratic forms BLij such that:
# if vi = li(D), wi = li(E),
# ( BLij( (vv1,vv2,vv3,vv4), (ww1,ww2,ww3,ww4) )
#  = ( li(D+E)*lj(D-E) + lj(D+E)*li(D-E).
#  Note that the following must be satisfied:
# (1) Invaraint under i <--> j, so each BLij = BLji.
# (2) They must be invarient under (D |--> D + Ei, E |--> E + Ei), 
# and so terms must be of the form: vvd^2*wwe^2 (including d=e),
# and vvd*vve*wwd*wwe and vvd*vve*wwf*wwg (d,e,f,g distinct).
# (3) For i=j, invariant under (D |--> D + Ei, E |--> E)
# and (D |--> D, E |--> E + Ei), so BLii has only terms
# of the form: vvd^2*wwe^2 (including d=e).
# (4) For i,j distinct, what happens under (D |--> D + Ei, E |--> E)
# and (D |--> D, E |--> E + Ei) forces the terms in BBij
# to have forms vvi*vvj*wwi*wwj, vvi*vvj*wwf*wwg, vvf*vvg*wwi*wwj,
# vvf*vvg*wwf*wwg (i,j,f,g distinct).
# (5) Invariant under D <--> E, so each BLij is invariant
# under (vv1,vv2,vv3,vv4) <--> (ww1,ww2,ww3,ww4).
###################################################################### 
# We now proceed to see what the biquadratic forms become
# in terms of our new l-coordinate basis.
# These will be denoted BB11,..,BB44.
# The following commands are commented-out, since they take
# several hours. The results: BB11,...,BB44 are given at the end. 
# Feel free to uncomment the following lines (up to the next
# line which reads: End of commented-out set of commands).
#
# BL11 := vv1^2*ww1^2*b11b1111
# + vv1^2*ww2^2*b11b1122
# + vv1^2*ww3^2*b11b1133
# + vv1^2*ww4^2*b11b1144
# + vv2^2*ww1^2*b11b2211
# + vv2^2*ww2^2*b11b2222
# + vv2^2*ww3^2*b11b2233
# + vv2^2*ww4^2*b11b2244
# + vv3^2*ww1^2*b11b3311
# + vv3^2*ww2^2*b11b3322
# + vv3^2*ww3^2*b11b3333
# + vv3^2*ww4^2*b11b3344
# + vv4^2*ww1^2*b11b4411
# + vv4^2*ww2^2*b11b4422
# + vv4^2*ww3^2*b11b4433
# + vv4^2*ww4^2*b11b4444
# + vv1*vv2*ww1*ww2*b11b1212
# + vv1*vv2*ww3*ww4*b11b1234
# + vv1*vv3*ww1*ww3*b11b1313
# + vv1*vv3*ww2*ww4*b11b1324
# + vv1*vv4*ww1*ww4*b11b1414
# + vv1*vv4*ww2*ww3*b11b1423
# + vv2*vv3*ww2*ww3*b11b2323
# + vv2*vv3*ww1*ww4*b11b2314
# + vv2*vv4*ww2*ww4*b11b2424
# + vv2*vv4*ww1*ww3*b11b2413
# + vv3*vv4*ww3*ww4*b11b3434
# + vv3*vv4*ww1*ww2*b11b3412:
# 
# BL12 := vv1^2*ww1^2*b12b1111
# + vv1^2*ww2^2*b12b1122
# + vv1^2*ww3^2*b12b1133
# + vv1^2*ww4^2*b12b1144
# + vv2^2*ww1^2*b12b2211
# + vv2^2*ww2^2*b12b2222
# + vv2^2*ww3^2*b12b2233
# + vv2^2*ww4^2*b12b2244
# + vv3^2*ww1^2*b12b3311
# + vv3^2*ww2^2*b12b3322
# + vv3^2*ww3^2*b12b3333
# + vv3^2*ww4^2*b12b3344
# + vv4^2*ww1^2*b12b4411
# + vv4^2*ww2^2*b12b4422
# + vv4^2*ww3^2*b12b4433
# + vv4^2*ww4^2*b12b4444
# + vv1*vv2*ww1*ww2*b12b1212
# + vv1*vv2*ww3*ww4*b12b1234
# + vv1*vv3*ww1*ww3*b12b1313
# + vv1*vv3*ww2*ww4*b12b1324
# + vv1*vv4*ww1*ww4*b12b1414
# + vv1*vv4*ww2*ww3*b12b1423
# + vv2*vv3*ww2*ww3*b12b2323
# + vv2*vv3*ww1*ww4*b12b2314
# + vv2*vv4*ww2*ww4*b12b2424
# + vv2*vv4*ww1*ww3*b12b2413
# + vv3*vv4*ww3*ww4*b12b3434
# + vv3*vv4*ww1*ww2*b12b3412:
# 
# BL13 := vv1^2*ww1^2*b13b1111
# + vv1^2*ww2^2*b13b1122
# + vv1^2*ww3^2*b13b1133
# + vv1^2*ww4^2*b13b1144
# + vv2^2*ww1^2*b13b2211
# + vv2^2*ww2^2*b13b2222
# + vv2^2*ww3^2*b13b2233
# + vv2^2*ww4^2*b13b2244
# + vv3^2*ww1^2*b13b3311
# + vv3^2*ww2^2*b13b3322
# + vv3^2*ww3^2*b13b3333
# + vv3^2*ww4^2*b13b3344
# + vv4^2*ww1^2*b13b4411
# + vv4^2*ww2^2*b13b4422
# + vv4^2*ww3^2*b13b4433
# + vv4^2*ww4^2*b13b4444
# + vv1*vv2*ww1*ww2*b13b1212
# + vv1*vv2*ww3*ww4*b13b1234
# + vv1*vv3*ww1*ww3*b13b1313
# + vv1*vv3*ww2*ww4*b13b1324
# + vv1*vv4*ww1*ww4*b13b1414
# + vv1*vv4*ww2*ww3*b13b1423
# + vv2*vv3*ww2*ww3*b13b2323
# + vv2*vv3*ww1*ww4*b13b2314
# + vv2*vv4*ww2*ww4*b13b2424
# + vv2*vv4*ww1*ww3*b13b2413
# + vv3*vv4*ww3*ww4*b13b3434
# + vv3*vv4*ww1*ww2*b13b3412:
# 
# BL14 := vv1^2*ww1^2*b14b1111
# + vv1^2*ww2^2*b14b1122
# + vv1^2*ww3^2*b14b1133
# + vv1^2*ww4^2*b14b1144
# + vv2^2*ww1^2*b14b2211
# + vv2^2*ww2^2*b14b2222
# + vv2^2*ww3^2*b14b2233
# + vv2^2*ww4^2*b14b2244
# + vv3^2*ww1^2*b14b3311
# + vv3^2*ww2^2*b14b3322
# + vv3^2*ww3^2*b14b3333
# + vv3^2*ww4^2*b14b3344
# + vv4^2*ww1^2*b14b4411
# + vv4^2*ww2^2*b14b4422
# + vv4^2*ww3^2*b14b4433
# + vv4^2*ww4^2*b14b4444
# + vv1*vv2*ww1*ww2*b14b1212
# + vv1*vv2*ww3*ww4*b14b1234
# + vv1*vv3*ww1*ww3*b14b1313
# + vv1*vv3*ww2*ww4*b14b1324
# + vv1*vv4*ww1*ww4*b14b1414
# + vv1*vv4*ww2*ww3*b14b1423
# + vv2*vv3*ww2*ww3*b14b2323
# + vv2*vv3*ww1*ww4*b14b2314
# + vv2*vv4*ww2*ww4*b14b2424
# + vv2*vv4*ww1*ww3*b14b2413
# + vv3*vv4*ww3*ww4*b14b3434
# + vv3*vv4*ww1*ww2*b14b3412:
# 
# BL21 := BL12:
# 
# BL22 := vv1^2*ww1^2*b22b1111
# + vv1^2*ww2^2*b22b1122
# + vv1^2*ww3^2*b22b1133
# + vv1^2*ww4^2*b22b1144
# + vv2^2*ww1^2*b22b2211
# + vv2^2*ww2^2*b22b2222
# + vv2^2*ww3^2*b22b2233
# + vv2^2*ww4^2*b22b2244
# + vv3^2*ww1^2*b22b3311
# + vv3^2*ww2^2*b22b3322
# + vv3^2*ww3^2*b22b3333
# + vv3^2*ww4^2*b22b3344
# + vv4^2*ww1^2*b22b4411
# + vv4^2*ww2^2*b22b4422
# + vv4^2*ww3^2*b22b4433
# + vv4^2*ww4^2*b22b4444
# + vv1*vv2*ww1*ww2*b22b1212
# + vv1*vv2*ww3*ww4*b22b1234
# + vv1*vv3*ww1*ww3*b22b1313
# + vv1*vv3*ww2*ww4*b22b1324
# + vv1*vv4*ww1*ww4*b22b1414
# + vv1*vv4*ww2*ww3*b22b1423
# + vv2*vv3*ww2*ww3*b22b2323
# + vv2*vv3*ww1*ww4*b22b2314
# + vv2*vv4*ww2*ww4*b22b2424
# + vv2*vv4*ww1*ww3*b22b2413
# + vv3*vv4*ww3*ww4*b22b3434
# + vv3*vv4*ww1*ww2*b22b3412:
# 
# BL23 := vv1^2*ww1^2*b23b1111
# + vv1^2*ww2^2*b23b1122
# + vv1^2*ww3^2*b23b1133
# + vv1^2*ww4^2*b23b1144
# + vv2^2*ww1^2*b23b2211
# + vv2^2*ww2^2*b23b2222
# + vv2^2*ww3^2*b23b2233
# + vv2^2*ww4^2*b23b2244
# + vv3^2*ww1^2*b23b3311
# + vv3^2*ww2^2*b23b3322
# + vv3^2*ww3^2*b23b3333
# + vv3^2*ww4^2*b23b3344
# + vv4^2*ww1^2*b23b4411
# + vv4^2*ww2^2*b23b4422
# + vv4^2*ww3^2*b23b4433
# + vv4^2*ww4^2*b23b4444
# + vv1*vv2*ww1*ww2*b23b1212
# + vv1*vv2*ww3*ww4*b23b1234
# + vv1*vv3*ww1*ww3*b23b1313
# + vv1*vv3*ww2*ww4*b23b1324
# + vv1*vv4*ww1*ww4*b23b1414
# + vv1*vv4*ww2*ww3*b23b1423
# + vv2*vv3*ww2*ww3*b23b2323
# + vv2*vv3*ww1*ww4*b23b2314
# + vv2*vv4*ww2*ww4*b23b2424
# + vv2*vv4*ww1*ww3*b23b2413
# + vv3*vv4*ww3*ww4*b23b3434
# + vv3*vv4*ww1*ww2*b23b3412:
# 
# BL24 := vv1^2*ww1^2*b24b1111
# + vv1^2*ww2^2*b24b1122
# + vv1^2*ww3^2*b24b1133
# + vv1^2*ww4^2*b24b1144
# + vv2^2*ww1^2*b24b2211
# + vv2^2*ww2^2*b24b2222
# + vv2^2*ww3^2*b24b2233
# + vv2^2*ww4^2*b24b2244
# + vv3^2*ww1^2*b24b3311
# + vv3^2*ww2^2*b24b3322
# + vv3^2*ww3^2*b24b3333
# + vv3^2*ww4^2*b24b3344
# + vv4^2*ww1^2*b24b4411
# + vv4^2*ww2^2*b24b4422
# + vv4^2*ww3^2*b24b4433
# + vv4^2*ww4^2*b24b4444
# + vv1*vv2*ww1*ww2*b24b1212
# + vv1*vv2*ww3*ww4*b24b1234
# + vv1*vv3*ww1*ww3*b24b1313
# + vv1*vv3*ww2*ww4*b24b1324
# + vv1*vv4*ww1*ww4*b24b1414
# + vv1*vv4*ww2*ww3*b24b1423
# + vv2*vv3*ww2*ww3*b24b2323
# + vv2*vv3*ww1*ww4*b24b2314
# + vv2*vv4*ww2*ww4*b24b2424
# + vv2*vv4*ww1*ww3*b24b2413
# + vv3*vv4*ww3*ww4*b24b3434
# + vv3*vv4*ww1*ww2*b24b3412:
# 
# BL31 := BL13:
# 
# BL32 := BL23: 
# 
# BL33 := vv1^2*ww1^2*b33b1111
#      + vv1^2*ww2^2*b33b1122
#      + vv1^2*ww3^2*b33b1133
#      + vv1^2*ww4^2*b33b1144
#      + vv2^2*ww1^2*b33b2211
#      + vv2^2*ww2^2*b33b2222
#      + vv2^2*ww3^2*b33b2233
#      + vv2^2*ww4^2*b33b2244
#      + vv3^2*ww1^2*b33b3311
#      + vv3^2*ww2^2*b33b3322
#      + vv3^2*ww3^2*b33b3333
#      + vv3^2*ww4^2*b33b3344
#      + vv4^2*ww1^2*b33b4411
#      + vv4^2*ww2^2*b33b4422
#      + vv4^2*ww3^2*b33b4433
#      + vv4^2*ww4^2*b33b4444
#      + vv1*vv2*ww1*ww2*b33b1212
#      + vv1*vv2*ww3*ww4*b33b1234
#      + vv1*vv3*ww1*ww3*b33b1313
#      + vv1*vv3*ww2*ww4*b33b1324
#      + vv1*vv4*ww1*ww4*b33b1414
#      + vv1*vv4*ww2*ww3*b33b1423
#      + vv2*vv3*ww2*ww3*b33b2323
#      + vv2*vv3*ww1*ww4*b33b2314
#      + vv2*vv4*ww2*ww4*b33b2424
#      + vv2*vv4*ww1*ww3*b33b2413
#      + vv3*vv4*ww3*ww4*b33b3434
#      + vv3*vv4*ww1*ww2*b33b3412:
#
#BL34 := vv1^2*ww1^2*b34b1111
#      + vv1^2*ww2^2*b34b1122
#      + vv1^2*ww3^2*b34b1133
#      + vv1^2*ww4^2*b34b1144
#      + vv2^2*ww1^2*b34b2211
#      + vv2^2*ww2^2*b34b2222
#      + vv2^2*ww3^2*b34b2233
#      + vv2^2*ww4^2*b34b2244
#      + vv3^2*ww1^2*b34b3311
#      + vv3^2*ww2^2*b34b3322
#      + vv3^2*ww3^2*b34b3333
#      + vv3^2*ww4^2*b34b3344
#      + vv4^2*ww1^2*b34b4411
#      + vv4^2*ww2^2*b34b4422
#      + vv4^2*ww3^2*b34b4433
#      + vv4^2*ww4^2*b34b4444
#      + vv1*vv2*ww1*ww2*b34b1212
#      + vv1*vv2*ww3*ww4*b34b1234
#      + vv1*vv3*ww1*ww3*b34b1313
#      + vv1*vv3*ww2*ww4*b34b1324
#      + vv1*vv4*ww1*ww4*b34b1414
#      + vv1*vv4*ww2*ww3*b34b1423
#      + vv2*vv3*ww2*ww3*b34b2323
#      + vv2*vv3*ww1*ww4*b34b2314
#      + vv2*vv4*ww2*ww4*b34b2424
#      + vv2*vv4*ww1*ww3*b34b2413
#      + vv3*vv4*ww3*ww4*b34b3434
#      + vv3*vv4*ww1*ww2*b34b3412:
#
#BL41 := BL14:
#
#BL42 := BL24: 
#
#BL43 := BL34:
#
#BL44 := vv1^2*ww1^2*b44b1111
#      + vv1^2*ww2^2*b44b1122
#      + vv1^2*ww3^2*b44b1133
#      + vv1^2*ww4^2*b44b1144
#      + vv2^2*ww1^2*b44b2211
#      + vv2^2*ww2^2*b44b2222
#      + vv2^2*ww3^2*b44b2233
#      + vv2^2*ww4^2*b44b2244
#      + vv3^2*ww1^2*b44b3311
#      + vv3^2*ww2^2*b44b3322
#      + vv3^2*ww3^2*b44b3333
#      + vv3^2*ww4^2*b44b3344
#      + vv4^2*ww1^2*b44b4411
#      + vv4^2*ww2^2*b44b4422
#      + vv4^2*ww3^2*b44b4433
#      + vv4^2*ww4^2*b44b4444
#      + vv1*vv2*ww1*ww2*b44b1212
#      + vv1*vv2*ww3*ww4*b44b1234
#      + vv1*vv3*ww1*ww3*b44b1313
#      + vv1*vv3*ww2*ww4*b44b1324
#      + vv1*vv4*ww1*ww4*b44b1414
#      + vv1*vv4*ww2*ww3*b44b1423
#      + vv2*vv3*ww2*ww3*b44b2323
#      + vv2*vv3*ww1*ww4*b44b2314
#      + vv2*vv4*ww2*ww4*b44b2424
#      + vv2*vv4*ww1*ww3*b44b2413
#      + vv3*vv4*ww3*ww4*b44b3434
#      + vv3*vv4*ww1*ww2*b44b3412:
#
## The following are due to symmetry under (v1,v2,v3,v4) <--> (w1,w2,w3,w4).
#eqnsinitial := 
#  [ b11b1122=b11b2211, b11b1133=b11b3311, b11b1144=b11b4411,
#    b11b2233=b11b3322, b11b2244=b11b4422, b11b3344=b11b4433,
#    b11b1234=b11b3412, b11b1324=b11b2413, b11b1423=b11b2314,
#    b12b1122=b12b2211, b12b1133=b12b3311, b12b1144=b12b4411,
#    b12b2233=b12b3322, b12b2244=b12b4422, b12b3344=b12b4433,
#    b12b1234=b12b3412, b12b1324=b12b2413, b12b1423=b12b2314,
#    b13b1122=b13b2211, b13b1133=b13b3311, b13b1144=b13b4411,
#    b13b2233=b13b3322, b13b2244=b13b4422, b13b3344=b13b4433,
#    b13b1234=b13b3412, b13b1324=b13b2413, b13b1423=b13b2314,
#    b14b1122=b14b2211, b14b1133=b14b3311, b14b1144=b14b4411,
#    b14b2233=b14b3322, b14b2244=b14b4422, b14b3344=b14b4433,
#    b14b1234=b14b3412, b14b1324=b14b2413, b14b1423=b14b2314,
#    b22b1122=b22b2211, b22b1133=b22b3311, b22b1144=b22b4411,
#    b22b2233=b22b3322, b22b2244=b22b4422, b22b3344=b22b4433,
#    b22b1234=b22b3412, b22b1324=b22b2413, b22b1423=b22b2314,
#    b23b1122=b23b2211, b23b1133=b23b3311, b23b1144=b23b4411,
#    b23b2233=b23b3322, b23b2244=b23b4422, b23b3344=b23b4433,
#    b23b1234=b23b3412, b23b1324=b23b2413, b23b1423=b23b2314,
#    b24b1122=b24b2211, b24b1133=b24b3311, b24b1144=b24b4411,
#    b24b2233=b24b3322, b24b2244=b24b4422, b24b3344=b24b4433,
#    b24b1234=b24b3412, b24b1324=b24b2413, b24b1423=b24b2314,
#    b33b1122=b33b2211, b33b1133=b33b3311, b33b1144=b33b4411,
#    b33b2233=b33b3322, b33b2244=b33b4422, b33b3344=b33b4433,
#    b33b1234=b33b3412, b33b1324=b33b2413, b33b1423=b33b2314,
#    b34b1122=b34b2211, b34b1133=b34b3311, b34b1144=b34b4411,
#    b34b2233=b34b3322, b34b2244=b34b4422, b34b3344=b34b4433,
#    b34b1234=b34b3412, b34b1324=b34b2413, b34b1423=b34b2314,
#    b44b1122=b44b2211, b44b1133=b44b3311, b44b1144=b44b4411,
#    b44b2233=b44b3322, b44b2244=b44b4422, b44b3344=b44b4433,
#    b44b1234=b44b3412, b44b1324=b44b2413, b44b1423=b44b2314 
#   ]:
#
#BLcoeffs := 
# { b11b1111, b11b1122, b11b1133, b11b1144, b11b2211, b11b2222, b11b2233,
#   b11b2244, b11b3311, b11b3322, b11b3333, b11b3344, b11b4411, b11b4422,
#   b11b4433, b11b4444, b11b1212, b11b1234, b11b1313, b11b1324, b11b1414,
#   b11b1423, b11b2323, b11b2314, b11b2424, b11b2413, b11b3434, b11b3412,
#   b12b1111, b12b1122, b12b1133, b12b1144, b12b2211, b12b2222, b12b2233,
#   b12b2244, b12b3311, b12b3322, b12b3333, b12b3344, b12b4411, b12b4422,
#   b12b4433, b12b4444, b12b1212, b12b1234, b12b1313, b12b1324, b12b1414,
#   b12b1423, b12b2323, b12b2314, b12b2424, b12b2413, b12b3434, b12b3412,
#   b13b1111, b13b1122, b13b1133, b13b1144, b13b2211, b13b2222, b13b2233,
#   b13b2244, b13b3311, b13b3322, b13b3333, b13b3344, b13b4411, b13b4422,
#   b13b4433, b13b4444, b13b1212, b13b1234, b13b1313, b13b1324, b13b1414,
#   b13b1423, b13b2323, b13b2314, b13b2424, b13b2413, b13b3434, b13b3412,
#   b14b1111, b14b1122, b14b1133, b14b1144, b14b2211, b14b2222, b14b2233,
#   b14b2244, b14b3311, b14b3322, b14b3333, b14b3344, b14b4411, b14b4422,
#   b14b4433, b14b4444, b14b1212, b14b1234, b14b1313, b14b1324, b14b1414,
#   b14b1423, b14b2323, b14b2314, b14b2424, b14b2413, b14b3434, b14b3412,
#   b22b1111, b22b1122, b22b1133, b22b1144, b22b2211, b22b2222, b22b2233,
#   b22b2244, b22b3311, b22b3322, b22b3333, b22b3344, b22b4411, b22b4422,
#   b22b4433, b22b4444, b22b1212, b22b1234, b22b1313, b22b1324, b22b1414,
#   b22b1423, b22b2323, b22b2314, b22b2424, b22b2413, b22b3434, b22b3412,
#   b23b1111, b23b1122, b23b1133, b23b1144, b23b2211, b23b2222, b23b2233,
#   b23b2244, b23b3311, b23b3322, b23b3333, b23b3344, b23b4411, b23b4422,
#   b23b4433, b23b4444, b23b1212, b23b1234, b23b1313, b23b1324, b23b1414,
#   b23b1423, b23b2323, b23b2314, b23b2424, b23b2413, b23b3434, b23b3412,
#   b24b1111, b24b1122, b24b1133, b24b1144, b24b2211, b24b2222, b24b2233,
#   b24b2244, b24b3311, b24b3322, b24b3333, b24b3344, b24b4411, b24b4422,
#   b24b4433, b24b4444, b24b1212, b24b1234, b24b1313, b24b1324, b24b1414,
#   b24b1423, b24b2323, b24b2314, b24b2424, b24b2413, b24b3434, b24b3412,
#   b33b1111, b33b1122, b33b1133, b33b1144, b33b2211, b33b2222, b33b2233,
#   b33b2244, b33b3311, b33b3322, b33b3333, b33b3344, b33b4411, b33b4422,
#   b33b4433, b33b4444, b33b1212, b33b1234, b33b1313, b33b1324, b33b1414,
#   b33b1423, b33b2323, b33b2314, b33b2424, b33b2413, b33b3434, b33b3412,
#   b34b1111, b34b1122, b34b1133, b34b1144, b34b2211, b34b2222, b34b2233,
#   b34b2244, b34b3311, b34b3322, b34b3333, b34b3344, b34b4411, b34b4422,
#   b34b4433, b34b4444, b34b1212, b34b1234, b34b1313, b34b1324, b34b1414,
#   b34b1423, b34b2323, b34b2314, b34b2424, b34b2413, b34b3434, b34b3412,
#   b44b1111, b44b1122, b44b1133, b44b1144, b44b2211, b44b2222, b44b2233,
#   b44b2244, b44b3311, b44b3322, b44b3333, b44b3344, b44b4411, b44b4422,
#   b44b4433, b44b4444, b44b1212, b44b1234, b44b1313, b44b1324, b44b1414,
#   b44b1423, b44b2323, b44b2314, b44b2424, b44b2413, b44b3434, b44b3412 }:
#
## Now, ( Bij( l1(D),..,l4(D), l1(E),..,l4(E) ) ) 
##     = ( li(D + E)*lj(D - E) + lj(D + E)*li(D - E ).
## When E = Ei, a 2-torsion point, then:
## l(D + Ei) = l(D - Ei) = WEidiag( l(D) ).
#BLmatrix := matrix( [ [BL11, BL12, BL13, BL14], 
#                      [BL21, BL22, BL23, BL24],
#                      [BL31, BL32, BL33, BL34], 
#                      [BL41, BL42, BL43, BL44] ] ):
#eqns := eqnsinitial:
## The variable i represents the 2-torsion point ELarray[i]
## Since we have all conjugate equations, we only need to 
## use the 4 rational torsion points i = 1,2,3,4, 
## one represent over sqrt1,sqrt2 (and take all coeffs of these),
## one represent over sqrt1,sqrt3 (and take all coeffs of these),
## one represent over sqrt2,sqrt3 (and take all coeffs of these),
#for i in [1,2,3,4,5,7,13] do
#  # This will be after substituting each l(D + Ei) = WEidiag( l(D) ).
#  Bmatrix1 := matrix(4,4):
#  # The variables j,k represents the entry Bmatrix1[j,k].
#  for j from 1 to 4 do for k from 1 to 4 do
#    Bmatrix1[j,k] := expand( 
#     multiply( WEdiagarray[i], matrix( [[vv1],[vv2],[vv3],[vv4]] ) )[j,1]
#    *multiply( WEdiagarray[i], matrix( [[vv1],[vv2],[vv3],[vv4]] ) )[k,1] ):
#  od od:
#  # This will be after substituting each wj by lj(Ei).
#  Bmatrix2 := matrix(4,4):
#  # The variables j,k represents the entry Bmatrix2[j,k].
#  for j from 1 to 4 do for k from 1 to 4 do
#    Bmatrix2[j,k] := expand(
#     subs( ww1 = ELarray[i][1][1], ww2 = ELarray[i][2][1],
#           ww3 = ELarray[i][3][1], ww4 = ELarray[i][4][1], BLmatrix[j,k] )):
#  od od:
#  # Bmatrix1 and Bmatrix2 are projectively the same.
#  coeffarray1 := []:
#  for j from 1 to 4 do for k from 1 to 4 do
#    coeffarray1 := [ op(coeffarray1),
#                     coeff(Bmatrix1[j,k],vv1,2), 
#                     coeff(Bmatrix1[j,k],vv2,2), 
#                     coeff(Bmatrix1[j,k],vv3,2), 
#                     coeff(Bmatrix1[j,k],vv4,2), 
#                     coeff(coeff(Bmatrix1[j,k],vv1,1),vv2,1),
#                     coeff(coeff(Bmatrix1[j,k],vv1,1),vv3,1),
#                     coeff(coeff(Bmatrix1[j,k],vv1,1),vv4,1),
#                     coeff(coeff(Bmatrix1[j,k],vv2,1),vv3,1),
#                     coeff(coeff(Bmatrix1[j,k],vv2,1),vv4,1),
#                     coeff(coeff(Bmatrix1[j,k],vv3,1),vv4,1) ]:
#  od od:
#  coeffarray2 := []:
#  for j from 1 to 4 do for k from 1 to 4 do
#    coeffarray2 := [ op(coeffarray2),
#                     coeff(Bmatrix2[j,k],vv1,2), 
#                     coeff(Bmatrix2[j,k],vv2,2), 
#                     coeff(Bmatrix2[j,k],vv3,2), 
#                     coeff(Bmatrix2[j,k],vv4,2), 
#                     coeff(coeff(Bmatrix2[j,k],vv1,1),vv2,1),
#                     coeff(coeff(Bmatrix2[j,k],vv1,1),vv3,1),
#                     coeff(coeff(Bmatrix2[j,k],vv1,1),vv4,1),
#                     coeff(coeff(Bmatrix2[j,k],vv2,1),vv3,1),
#                     coeff(coeff(Bmatrix2[j,k],vv2,1),vv4,1),
#                     coeff(coeff(Bmatrix2[j,k],vv3,1),vv4,1) ]:
#  od od:
#  for j1 from 1 to nops(coeffarray2) do for j2 from 1 to 10 do
#    temp := simplify( expand(
#    coeffarray1[j1]*coeffarray2[j2]-coeffarray1[j2]*coeffarray2[j1] )):
#    if i in [1,2,3,4] then eqns := [ op(eqns), temp ] fi:
#    if i = 5 then
#      eqns := [ op(eqns), coeff(coeff(temp,sqrt1,0),sqrt2,0),
#                          coeff(coeff(temp,sqrt1,0),sqrt2,1),
#                          coeff(coeff(temp,sqrt1,1),sqrt2,0),
#                          coeff(coeff(temp,sqrt1,1),sqrt2,1) ]
#    fi:
#    if i = 7 then
#      eqns := [ op(eqns), coeff(coeff(temp,sqrt1,0),sqrt3,0),
#                          coeff(coeff(temp,sqrt1,0),sqrt3,1),
#                          coeff(coeff(temp,sqrt1,1),sqrt3,0),
#                          coeff(coeff(temp,sqrt1,1),sqrt3,1) ]
#    fi:
#    if i = 13 then
#      eqns := [ op(eqns), coeff(coeff(temp,sqrt2,0),sqrt3,0),
#                          coeff(coeff(temp,sqrt2,0),sqrt3,1),
#                          coeff(coeff(temp,sqrt2,1),sqrt3,0),
#                          coeff(coeff(temp,sqrt2,1),sqrt3,1) ]
#    fi:
#  od od:
#od:
#
## Will likely still need some equations from D,E both being order 4.
## Suggestions:
## For specific a,b,c, find a coeff in BL11 which is nonzero
## and just refer back to that for cross products.
## For an eqn in two sqrts, can separate the coeffs of each
## of: rational part, coeff of sqrta, coeeff of sqrtb, coeff of sqrta*sqrtb,
## and that does for values of i at once.
## For solving the first set, can do sets of equations that
## resolve B12, then B13, etc, and assign at each stage (if helpful).
## The above takes about 20 minutes and only a few free variables 
## remain, which we now try to resolve using D,E both being
## specific points of order 4.
## Aside: when I do a similar computation for the group law 
## array later, do a few random numerical values for a,b,c first
## to see which coefficients are forced to be 0 due to the
## effect of bing invariant under D |--> D + Ei, E |--> E + Ei
## (note: I'll then have to do specialised versions of all arrays
## and matrices, as well as specialised versions of sqrt1,sqrt2,sqrt3).
## 
## Recall that, if vi = li(D), wi = li(E),
## ( BLij( (vv1,vv2,vv3,vv4), (ww1,ww2,ww3,ww4) )
##  = ( li(D+E)*lj(D-E) + lj(D+E)*li(D-E).
## When D = D1, E = D1, this means: 
## ( BLij( (l1D1,l2D1,l3D1,l4D1), (l1D1,l2D1,l3D1,l4D1) )
##  = ( li(E1)*lj(E0) + lj(E1)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE1[j][1]*lE0[k][1] + lE1[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D1).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D1, vv2 = l2D1, vv3 = l3D1, vv4 = l4D1, 
#         ww1 = l1D1, ww2 = l2D1, ww3 = l3D1, ww4 = l4D1, BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = D2, E = D2, this means: 
## ( BLij( (l1D2,l2D2,l3D2,l4D2), (l1D2,l2D2,l3D2,l4D2) )
##  = ( li(E2)*lj(E0) + lj(E2)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE2[j][1]*lE0[k][1] + lE2[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D2).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D2, vv2 = l2D2, vv3 = l3D2, vv4 = l4D2, 
#         ww1 = l1D2, ww2 = l2D2, ww3 = l3D2, ww4 = l4D2, BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = D3, E = D3, this means: 
## ( BLij( (l1D3,l2D3,l3D3,l4D3), (l1D3,l2D3,l3D3,l4D3) )
##  = ( li(E3)*lj(E0) + lj(E3)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE3[j][1]*lE0[k][1] + lE3[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D3).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D3, vv2 = l2D3, vv3 = l3D3, vv4 = l4D3, 
#         ww1 = l1D3, ww2 = l2D3, ww3 = l3D3, ww4 = l4D3, BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## Recall that, if vi = li(D), wi = li(E),
## ( BLij( (vv1,vv2,vv3,vv4), (ww1,ww2,ww3,ww4) )
##  = ( li(D+E)*lj(D-E) + lj(D+E)*li(D-E).
## When D = D1var, E = D1var, this means: 
## ( BLij( (l1D1var,l2D1var,l3D1var,l4D1var), (l1D1var,l2D1var,l3D1var,l4D1var) )
##  = ( li(E1)*lj(E0) + lj(E1)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE1[j][1]*lE0[k][1] + lE1[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D1var).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D1var, vv2 = l2D1var, vv3 = l3D1var, vv4 = l4D1var, 
#         ww1 = l1D1var, ww2 = l2D1var, ww3 = l3D1var, ww4 = l4D1var, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = D2var, E = D2var, this means: 
## ( BLij( (l1D2var,l2D2var,l3D2var,l4D2var), (l1D2var,l2D2var,l3D2var,l4D2var) )
##  = ( li(E2)*lj(E0) + lj(E2)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE2[j][1]*lE0[k][1] + lE2[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D2var).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D2var, vv2 = l2D2var, vv3 = l3D2var, vv4 = l4D2var, 
#         ww1 = l1D2var, ww2 = l2D2var, ww3 = l3D2var, ww4 = l4D2var, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = D3var, E = D3var, this means: 
## ( BLij((l1D3var,l2D3var,l3D3var,l4D3var),(l1D3var,l2D3var,l3D3var,l4D3var)) )
##  = ( li(E3)*lj(E0) + lj(E3)*li(E0) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lE3[j][1]*lE0[k][1] + lE3[k][1]*lE0[j][1]
#od od:
## This will be after substituting each vj,wj by lj(D3var).
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1D3var, vv2 = l2D3var, vv3 = l3D3var, vv4 = l4D3var, 
#         ww1 = l1D3var, ww2 = l2D3var, ww3 = l3D3var, ww4 = l4D3var, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = E0, E = D1, this means: 
## ( BLij( (l1E0,l2E0,l3E0,l4E0), (l1D1,l2D1,l3D1,l4D1) )
##  = ( li(D1)*lj(D1) + lj(D1)*li(D1) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lD1[j][1]*lD1[k][1] + lD1[k][1]*lD1[j][1]
#od od:
## This will be after substituting.
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1E0, vv2 = l2E0, vv3 = l3E0, vv4 = l4E0, 
#         ww1 = l1D1, ww2 = l2D1, ww3 = l3D1, ww4 = l4D1, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = E0, E = D2, this means: 
## ( BLij( (l1E0,l2E0,l3E0,l4E0), (l1D2,l2D2,l3D2,l4D2) )
##  = ( li(D2)*lj(D2) + lj(D2)*li(D2) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lD2[j][1]*lD2[k][1] + lD2[k][1]*lD2[j][1]
#od od:
## This will be after substituting.
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1E0, vv2 = l2E0, vv3 = l3E0, vv4 = l4E0, 
#         ww1 = l1D2, ww2 = l2D2, ww3 = l3D2, ww4 = l4D2, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = E0, E = D3, this means: 
## ( BLij( (l1E0,l2E0,l3E0,l4E0), (l1D3,l2D3,l3D3,l4D3) )
##  = ( li(D3)*lj(D3) + lj(D3)*li(D3) ).
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lD3[j][1]*lD3[k][1] + lD3[k][1]*lD3[j][1]
#od od:
## This will be after substituting.
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1E0, vv2 = l2E0, vv3 = l3E0, vv4 = l4E0, 
#         ww1 = l1D3, ww2 = l2D3, ww3 = l3D3, ww4 = l4D3, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
## 
## When D = E1, E = D2, this means: 
## ( BLij( (l1E1,l2E1,l3E1,l4E1), (l1D2,l2D2,l3D2,l4D2) )
##  = ( li(E1+D2)*lj(E1-D2) + lj(E1+D2)*li(E1-D2) ).
##  = ( li(D2var)*lj(D2var) + lj(D2var)*li(D2var) ). 
#Bmatrix1 := matrix(4,4):
## The variables j,k represents the entry Bmatrix1[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix1[j,k] := lD2var[j][1]*lD2var[k][1] + lD2var[k][1]*lD2var[j][1]
#od od:
## This will be after substituting.
#Bmatrix2 := matrix(4,4):
## The variables j,k represents the entry Bmatrix2[j,k].
#for j from 1 to 4 do for k from 1 to 4 do
#  Bmatrix2[j,k] :=
#   subs( vv1 = l1E1, vv2 = l2E1, vv3 = l3E1, vv4 = l4E1, 
#         ww1 = l1D2, ww2 = l2D2, ww3 = l3D2, ww4 = l4D2, 
#         BLmatrix[j,k] ):
#od od:
## Bmatrix1 and Bmatrix2 are projectively the same.
#for j1 from 1 to 4 do for j2 from 1 to 4 do
#for k1 from 1 to 4 do for k2 from 1 to 4 do
#  eqns := [ op(eqns), 
#  expand(Bmatrix1[j1,k1]*Bmatrix2[j2,k2] - Bmatrix2[j1,k1]*Bmatrix1[j2,k2]) ]:
#od od od od:
#
#
#solveeqns := solve( eqns, BLcoeffs ): 
#assign(%):
#b33b4411 := 1:
#writeto(map3out):
#BB11 := factor( BL11*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB12 := factor( BL12*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB13 := factor( BL13*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB14 := factor( BL14*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB21 := factor( BL21*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB22 := factor( BL22*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB23 := factor( BL23*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB24 := factor( BL24*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB31 := factor( BL31*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB32 := factor( BL32*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB33 := factor( BL33*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB34 := factor( BL34*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB41 := factor( BL41*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB42 := factor( BL42*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB43 := factor( BL43*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#BB44 := factor( BL44*(-b^2*c^2+a^2+2*c^2-2)*a^2*b^2*c^2 ): 
#writeto(terminal):
# 
# End of commented-out set of commands. 
###################################################################### 
# 
# The above gave the following biquadratic forms: 
BB11 :=
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv1^2*ww1^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv1^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv1^2*ww3^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv1^2*ww4^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv2^2*ww1^2
+a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv2^2*ww2^2
-b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv2^2*ww3^2
+b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv2^2*ww4^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv3^2*ww1^2
-b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv3^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv3^2*ww3^2
-b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv3^2*ww4^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv4^2*ww1^2
+b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv4^2*ww2^2
-b^2*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv4^2*ww3^2
-b^2*(a^2+c^2-1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv4^2*ww4^2:
BB12 := 
-(b-1)*(b+1)*(b^2*c^2+a^2)^2*(a^2*c^2*vv1*vv2*ww1*ww2-a^2*vv1*vv2*ww3*ww4
-a^2*vv3*vv4*ww1*ww2+a^2*vv3*vv4*ww3*ww4-c^2*vv1*vv2*ww3*ww4
-c^2*vv3*vv4*ww1*ww2+c^2*vv3*vv4*ww3*ww4+vv1*vv2*ww3*ww4+vv3*vv4*ww1*ww2
-vv3*vv4*ww3*ww4):
BB13 := 
(a-1)*(a+1)*(b^2*c^2+a^2)^2*(b^2*c^2*vv1*vv3*ww1*ww3-b^2*vv1*vv3*ww2*ww4
-b^2*vv2*vv4*ww1*ww3+b^2*vv2*vv4*ww2*ww4-c^2*vv1*vv3*ww1*ww3+vv1*vv3*ww1*ww3):
BB14 := 
(c-1)*(c+1)*(b^2*c^2+a^2)^2*(a^2*b^2*vv1*vv4*ww2*ww3+a^2*b^2*vv2*vv3*ww1*ww4
-a^2*b^2*vv2*vv3*ww2*ww3-a^2*vv1*vv4*ww2*ww3-a^2*vv2*vv3*ww1*ww4
+a^2*vv2*vv3*ww2*ww3-b^2*vv1*vv4*ww2*ww3-b^2*vv2*vv3*ww1*ww4
+b^2*vv2*vv3*ww2*ww3+vv1*vv4*ww1*ww4):
BB21 := 
-(b-1)*(b+1)*(b^2*c^2+a^2)^2*(a^2*c^2*vv1*vv2*ww1*ww2-a^2*vv1*vv2*ww3*ww4
-a^2*vv3*vv4*ww1*ww2+a^2*vv3*vv4*ww3*ww4-c^2*vv1*vv2*ww3*ww4
-c^2*vv3*vv4*ww1*ww2+c^2*vv3*vv4*ww3*ww4+vv1*vv2*ww3*ww4+vv3*vv4*ww1*ww2
-vv3*vv4*ww3*ww4):
BB22 :=
a^2*c^2*(b^2*c^2-c^2+1)*(-b^2*c^2+a^2+2*c^2-2)*vv1^2*ww1^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv1^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv1^2*ww3^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(-b*c+a)*(b*c+a)*vv1^2*ww4^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv2^2*ww1^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv2^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv2^2*ww3^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv2^2*ww4^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv3^2*ww1^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv3^2*ww2^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)
 *(-b^2*c^2+a^2+2*c^2-2)*vv3^2*ww3^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv3^2*ww4^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(-b*c+a)*(b*c+a)*vv4^2*ww1^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv4^2*ww2^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv4^2*ww3^2
+b^2*(a^2+c^2-1)*(-b^2*c^2+a^2+2*c^2-2)*vv4^2*ww4^2:
BB23 :=
(c-1)*(c+1)*(b^2*c^2+a^2)^2*(a^2*b^2*vv2*vv3*ww2*ww3-a^2*vv2*vv3*ww2*ww3
-b^2*vv2*vv3*ww2*ww3-vv1*vv4*ww1*ww4+vv1*vv4*ww2*ww3+vv2*vv3*ww1*ww4):
BB24 :=
-(a-1)*(a+1)*(b^2*c^2+a^2)^2*(b^2*c^2*vv1*vv3*ww1*ww3
-b^2*c^2*vv1*vv3*ww2*ww4-b^2*c^2*vv2*vv4*ww1*ww3+b^2*vv2*vv4*ww2*ww4
-c^2*vv1*vv3*ww1*ww3+c^2*vv1*vv3*ww2*ww4+c^2*vv2*vv4*ww1*ww3+vv1*vv3*ww1*ww3
-vv1*vv3*ww2*ww4-vv2*vv4*ww1*ww3):
BB31 := 
(a-1)*(a+1)*(b^2*c^2+a^2)^2*(b^2*c^2*vv1*vv3*ww1*ww3-b^2*vv1*vv3*ww2*ww4
-b^2*vv2*vv4*ww1*ww3+b^2*vv2*vv4*ww2*ww4-c^2*vv1*vv3*ww1*ww3+vv1*vv3*ww1*ww3):
BB32 := 
(c-1)*(c+1)*(b^2*c^2+a^2)^2*(a^2*b^2*vv2*vv3*ww2*ww3-a^2*vv2*vv3*ww2*ww3
-b^2*vv2*vv3*ww2*ww3-vv1*vv4*ww1*ww4+vv1*vv4*ww2*ww3+vv2*vv3*ww1*ww4):
BB33 :=
-a^2*c^2*(b^2*c^2-c^2+1)*(-b*c+a)*(b*c+a)*vv1^2*ww1^2
+a^2*b^2*c^2*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv1^2*ww2^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv1^2*ww3^2
+a^2*b^2*c^2*(-b^2*c^2+a^2+2*c^2-2)*vv1^2*ww4^2
+a^2*b^2*c^2*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv2^2*ww1^2
+a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv2^2*ww2^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv2^2*ww3^2
-a^2*b^2*c^2*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv2^2*ww4^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv3^2*ww1^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv3^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv3^2*ww3^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv3^2*ww4^2
+a^2*b^2*c^2*(-b^2*c^2+a^2+2*c^2-2)*vv4^2*ww1^2
-a^2*b^2*c^2*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv4^2*ww2^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv4^2*ww3^2
-b^2*(a^2+c^2-1)*(-b*c+a)*(b*c+a)*vv4^2*ww4^2:
BB34 := 
(b-1)*(b+1)*(b^2*c^2+a^2)^2*(a^2*c^2*vv1*vv2*ww1*ww2-a^2*c^2*vv1*vv2*ww3*ww4
-a^2*c^2*vv3*vv4*ww1*ww2+a^2*vv3*vv4*ww3*ww4+c^2*vv3*vv4*ww3*ww4
-vv3*vv4*ww3*ww4):
BB41 := 
(c-1)*(c+1)*(b^2*c^2+a^2)^2*(a^2*b^2*vv1*vv4*ww2*ww3+a^2*b^2*vv2*vv3*ww1*ww4
-a^2*b^2*vv2*vv3*ww2*ww3-a^2*vv1*vv4*ww2*ww3-a^2*vv2*vv3*ww1*ww4
+a^2*vv2*vv3*ww2*ww3-b^2*vv1*vv4*ww2*ww3-b^2*vv2*vv3*ww1*ww4
+b^2*vv2*vv3*ww2*ww3+vv1*vv4*ww1*ww4):
BB42 := 
-(a-1)*(a+1)*(b^2*c^2+a^2)^2*(b^2*c^2*vv1*vv3*ww1*ww3-b^2*c^2*vv1*vv3*ww2*ww4
-b^2*c^2*vv2*vv4*ww1*ww3+b^2*vv2*vv4*ww2*ww4-c^2*vv1*vv3*ww1*ww3
+c^2*vv1*vv3*ww2*ww4+c^2*vv2*vv4*ww1*ww3+vv1*vv3*ww1*ww3-vv1*vv3*ww2*ww4
-vv2*vv4*ww1*ww3):
BB43 := 
(b-1)*(b+1)*(b^2*c^2+a^2)^2*(a^2*c^2*vv1*vv2*ww1*ww2-a^2*c^2*vv1*vv2*ww3*ww4
-a^2*c^2*vv3*vv4*ww1*ww2+a^2*vv3*vv4*ww3*ww4+c^2*vv3*vv4*ww3*ww4
-vv3*vv4*ww3*ww4):
BB44 :=
a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv1^2*ww1^2
+a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv1^2*ww2^2
-a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv1^2*ww3^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv1^2*ww4^2
+a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv2^2*ww1^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv2^2*ww2^2
+a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv2^2*ww3^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv2^2*ww4^2
-a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv3^2*ww1^2
+a^2*c^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv3^2*ww2^2
-(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)
 *(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv3^2*ww3^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv3^2*ww4^2
-a^2*c^2*(b^2*c^2-c^2+1)*(2*a^2*b^2+b^2*c^2-a^2-2*b^2)*vv4^2*ww1^2
-a^2*b^2*c^2*(a^2*b^2-a^2-b^2)*(-b^2*c^2+a^2+2*c^2-2)*vv4^2*ww2^2
+(b^2*c^2-c^2+1)*(a^2+c^2-1)*(a^2*b^2-a^2-b^2)*(-b*c+a)*(b*c+a)*vv4^2*ww3^2
+b^2*(a^2+c^2-1)*(2*a^2*b^2*c^2-2*a^2*c^2-b^2*c^2+a^2)*vv4^2*ww4^2:

BBmatrix := matrix( [[BB11,BB12,BB13,BB14], [BB21,BB22,BB23,BB24],
                     [BB31,BB32,BB33,BB34], [BB41,BB42,BB43,BB44]] ):
# [End of Part 2] 
###################################################################### 
# Part 3. In this part, We describe the P^3 x P^3 embedding of Jac(C):
# ( l(D), l(D+D1) ), and derive the matrices A,J which give the group law.
#
# First note that, for any D on the Jacobian, the embedding is:
#    ( l(D) ), ( l(D+D1) ) 
# = ( l1(D), l2(D), l3(D), l4(D) ), ( l1(D+D1), l2(D+D1), l3(D+D1), l4(D+D1) ),
# where, as usual, l1,l2,l3,l4 are the Kummer coordinates of 
# Part 2 (which diagonlise addition by E1 and E2).
# Let ( v1,v2,v3,v4 ) = ( l1(D), l2(D), l3(D), l4(D) )
# and ( z1,z2,z3,z4 ) = ( l1(D+D1), l2(D+D1), l3(D+D1), l4(D+D1) ). 
# As an aside, note that negation is given by: 
# ( l(-D), l(-D+D1) ) = ( l(D), l(D-D1) ) = ( l(D), l(D+D1+E1) ),
# so: ( (vv1,vv2,vv3,vv4), ( z1,z2,z3,z4) )
#            |--> ( (vv1,vv2,vv3,vv4), ( z1,z2,-z3,-z4) ) 
# Then: li(D+D1)*lj(D-D1) + lj(D+D1)*li(D-D1) 
# =  BBij( (v1,v2,v3,v4), l(D1) ), 
# (where the BBij are the biquadratic forms in Part 2),
# and = li(D+D1)*lj(D+D1+E1) + lj(D+D1)*li(D+D1+E1) 
#     = zi*multiply(WE1diag,matrix([[z1],[z2],[z3],[z4]]))[j]
#     + zj*multiply(WE1diag,matrix([[z1],[z2],[z3],[z4]]))[i]
# 
# We set up the above identity, with Dmatrix1 as the LHS
# and Dmatrix2 as the RHS: 
D1matrix1 := matrix(4,4):
for j from 1 to 4 do for k from 1 to 4 do
  D1matrix1[j,k] 
  := subs( ww1=lD1[1][1],ww2=lD1[2][1],ww3 = lD1[3][1],ww4 = lD1[4][1],
               BBmatrix[j,k] ):
od od:  

zcol := matrix( [[z1],[z2],[z3],[z4]] ):
D1matrix2 := matrix(4,4):
for j from 1 to 4 do for k from 1 to 4 do
  D1matrix2[j,k] := zcol[j,1]*multiply(WE1diag,zcol)[k,1]
                    + zcol[k,1]*multiply(WE1diag,zcol)[j,1]
od od: 

defeqnsD1 := []:
for j1 from 1 to 4 do for k1 from 1 to 4 do
for j2 from 1 to 4 do for k2 from 1 to 4 do
 if 
 expand(D1matrix1[j1,k1]*D1matrix2[j2,k2]-D1matrix1[j2,k2]*D1matrix2[j1,k1])
 <> 0 then
   defeqnsD1 := [op(defeqnsD1), 
   D1matrix1[j1,k1]*D1matrix2[j2,k2]-D1matrix1[j2,k2]*D1matrix2[j1,k1]]:
 fi:
od od od od:

# This gave for D1matrix1:
M1 := matrix(4,4):
M1[1,1] :=
b^2*(b-1)*(b+1)*(b^2*c^2+a^2)*(a^4*b^2*c^2*vv2^2-a^4*b^2*c^2*vv3^2-a^2*b^2*c^4
*vv3^2-a^4*c^2*vv1^2-a^4*c^2*vv2^2+a^4*c^2*vv3^2-a^2*b^2*c^2*vv2^2+2*a^2*b^2*c
^2*vv3^2-a^2*c^4*vv1^2+a^2*c^4*vv3^2+b^2*c^4*vv3^2+a^4*vv4^2+a^2*c^2*vv1^2-a^2
*c^2*vv3^2+a^2*c^2*vv4^2-b^2*c^2*vv3^2-a^2*vv4^2):
M1[1,2] := 
-(b-1)*(b+1)*(b^2*c^2+a^2)^2*b*(a^2*c^2*vv1*vv2-a^2*vv3*vv4-c^2*vv3*vv4+vv3*
vv4):
M1[1,3] :=
0:
M1[1,4] :=
0:
M1[2,1] :=
-(b-1)*(b+1)*(b^2*c^2+a^2)^2*b*(a^2*c^2*vv1*vv2-a^2*vv3*vv4-c^2*vv3*vv4+vv3*
vv4):
M1[2,2] :=
-(b-1)*(b+1)*(b^2*c^2+a^2)*(a^4*b^2*c^2*vv2^2-a^4*b^2*c^2*vv3^2+a^2*b^2*c^4*
vv1^2+a^2*b^2*c^4*vv2^2-a^2*b^2*c^4*vv3^2+a^4*c^2*vv3^2-a^2*b^2*c^2*vv2^2+a^2*
b^2*c^2*vv3^2-a^2*b^2*c^2*vv4^2-a^2*c^4*vv1^2+a^2*c^4*vv3^2-b^2*c^4*vv4^2-a^4*
vv3^2+a^2*c^2*vv1^2-2*a^2*c^2*vv3^2+b^2*c^2*vv4^2+a^2*vv3^2):
M1[2,3] :=
0:
M1[2,4] :=
0:
M1[3,1] :=
0:
M1[3,2] :=
0:
M1[3,3] :=
a^2*b^2*c^2*(b-1)*(b+1)*(a^2*vv2^2-a^2*vv3^2+c^2*vv1^2-c^2*vv3^2+vv3^2-vv4^2)*
(b^2*c^2+a^2):
M1[3,4] :=
(b-1)*(b+1)*(b^2*c^2+a^2)^2*c^2*b*a^2*(vv1*vv2-vv3*vv4):
M1[4,1] :=
0:
M1[4,2] :=
0:
M1[4,3] :=
(b-1)*(b+1)*(b^2*c^2+a^2)^2*c^2*b*a^2*(vv1*vv2-vv3*vv4):
M1[4,4] :=
-a^2*c^2*(b-1)*(b+1)*(b^2*c^2+a^2)*(a^2*b^4*c^2*vv2^2-a^2*b^4*c^2*vv3^2-a^2*b^
2*c^2*vv1^2-a^2*b^2*c^2*vv2^2+2*a^2*b^2*c^2*vv3^2-b^4*c^2*vv2^2+b^4*c^2*vv3^2-
a^2*b^2*vv3^2+a^2*b^2*vv4^2+a^2*c^2*vv1^2-a^2*c^2*vv3^2-b^2*c^2*vv3^2+b^2*c^2*
vv4^2-a^2*vv1^2+a^2*vv3^2+b^2*vv3^2-b^2*vv4^2):

# Note that M1[1,3]=M1[1,4]=M1[2,3]=M1[2,4]=M1[3,1]=M1[3,2]=M1[4,1]=M1[4,2]=0 
# and M1[2,1]=M1[1,2], M1[4,3]=M1[3,4], so that we only need to bother
# with: M1[1,1], M1[1,2], M1[2,2], M1[3,3], M1[3,4], M1[4,4].
# We now put these into an array.
# 
arr11 := [ factor(M1[1,1]/((b-1)*(b+1)*(b^2*c^2+a^2))),
          factor(M1[1,2]/((b-1)*(b+1)*(b^2*c^2+a^2))),
          factor(M1[2,2]/((b-1)*(b+1)*(b^2*c^2+a^2))),
          factor(M1[3,3]/((b-1)*(b+1)*(b^2*c^2+a^2))),
          factor(M1[3,4]/((b-1)*(b+1)*(b^2*c^2+a^2))),
          factor(M1[4,4]/((b-1)*(b+1)*(b^2*c^2+a^2))) ]:
          
# Here are the simplified versions, using d,e,f. 
# (and I have replaced vvi with vi. 
arr11 := [ b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2), 
          -b*g*(a^2*c^2*v1*v2-f*v3*v4),
          -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2),
          a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2),
          a^2*b*c^2*g*(v1*v2-v3*v4),
          a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2) ]:

M2 := matrix(4,4):
M2[1,1] :=
2*z1^2:
M2[1,2] :=
2*z1*z2:
M2[1,3] :=
0:
M2[1,4] :=
0:
M2[2,1] :=
2*z1*z2:
M2[2,2] :=
2*z2^2:
M2[2,3] :=
0:
M2[2,4] :=
0:
M2[3,1] :=
0:
M2[3,2] :=
0:
M2[3,3] :=
-2*z3^2:
M2[3,4] :=
-2*z3*z4:
M2[4,1] :=
0:
M2[4,2] :=
0:
M2[4,3] :=
-2*z3*z4:
M2[4,4] :=
-2*z4^2:

arr12 := [ factor(M2[1,1]/2),
           factor(M2[1,2]/2),
           factor(M2[2,2]/2),
           factor(M2[3,3]/2),
           factor(M2[3,4]/2),
           factor(M2[4,4]/2) ]:

arr12 := [z1^2, z1*z2, z2^2, -z3^2, -z3*z4, -z4^2]:

# From the argument given at the beginning of this part,
# the matrices M1,M2 projectively equal, so for any i1,j1,i2,j2 there 
# is a defining equation: M1[i1,j1]*M2[i2,j2] - M1[i2,j2]*M[i1,j1].
# After excluding 0 entries and repeated entries, we may use: 
arr11 := [ b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2),
           -b*g*(a^2*c^2*v1*v2-f*v3*v4),
           -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2),
           a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2),
           a^2*b*c^2*g*(v1*v2-v3*v4),
           a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2) ]: 
arr12 := [z1^2, z1*z2, z2^2, -z3^2, -z3*z4, -z4^2]:
# Then any: arr11[j]*arr12[k] - arr11[k]*arr12[j] is an equation
# satisfied by our variety in P^3 x P^3. 
# Also: li(D+D1+D1)*lj(D+D1-D1) + lj(D+D1+D1)*li(D+D1-D1)
# =  BBij( (z1,z2,z3,z4), l(D1) ),
# and = li(D+E1)*lj(D) + lj(D+E1)*li(D)
#     = li(D)*lj(D+E1) + lj(D)*li(D+E1)
#     = vvi*multiply(WE1diag,matrix([[vv1],[vv2],[vv3],[vv4]]))[j]
#     + vvj*multiply(WE1diag,matrix([[vv1],[vv2],[vv3],[vv4]]))[i]
# As an aside, I might investigate whether the Kummer surface
# can similary be given from two matrices (with entries
# quadratic in vv1,..,vv4) being projectively equal.
# This gives the same as before, but with the zi and vvi swapped.
arr21 := [ b^2*(a^2*c^2*(-f*z1^2+e*z2^2)-c^2*e*f*z3^2+a^2*f*z4^2),
          -b*g*(a^2*c^2*z1*z2-f*z3*z4),
          -a^2*c^2*(d*z1^2+b^2*f*z2^2)+f*(a^2*d*z3^2+b^2*c^2*z4^2),
          a^2*b^2*c^2*(c^2*z1^2+a^2*z2^2-f*z3^2-z4^2),
          a^2*b*c^2*g*(z1*z2-z3*z4),
          a^2*c^2*(a^2*d*z1^2-b^2*c^2*e*z2^2+d*e*z3^2-b^2*f*z4^2) ]:
arr22 := [v1^2, v1*v2, v2^2, -v3^2, -v3*v4, -v4^2]:
# Let's see whether the equations from arr21,arr22 are already
# in the ideal of those of arr11,arr12.
defeqnsofar := [ subs(l1=v1,l2=v2,l3=v3,l4=v4,kummereqnl),
                 subs(l1=z1,l2=z2,l3=z3,l4=z4,kummereqnl) ]:
for j from 1 to 6 do for k from j+1 to 6 do
  defeqnsofar := [ op(defeqnsofar),
    arr11[j]*arr12[k] - arr11[k]*arr12[j] ]:
od od:
for j from 1 to nops(defeqnsofar) do
 defeqnsofar[j] := subs(a=3,b=5,c=-11, defeqnsofar[j])
od:
with(Groebner):
# We have commented out the following Grobner basis computation,
# since it takes a while; it confirms that these give nothing new. 
# Gbasis := Basis( defeqnsofar, tdeg(v1,v2,v3,v4,z1,z2,z3,z4)):
# for j from 1 to 4 do for k from 1 to 4 do
# print(NormalForm( subs(a=3,b=5,c=-11,arr21[j]*arr22[k]-arr21[k]*arr22[j]),
#                Gbasis, tdeg(v1,v2,v3,v4,z1,z2,z3,z4))):
# od od:
# So, these give nothing new.
# 
# As for the variations if we use D2 (or D3) in place of D1
# these don't give anything new.
# So, we now we have the following equations on the variety:
# The Kummer equation on v1,..,v4: 
# a^2*c^2*d*v1^4+a^2*c^2*(e-b^2*d)*v1^2*v2^2-d*(a^2*f-c^2*e)*v1^2*v3^2
# -(c^2*(2*e+g)+g)*(v1^2*v4^2-e*v2^2*v3^2)+2*g^2*v1*v2*v3*v4
# -a^2*b^2*c^2*e*v2^4-b^2*(a^2*f-c^2*e)*v2^2*v4^2-d*e*f*v3^4
# +f*(e-b^2*d)*v3^2*v4^2+b^2*f*v4^4:
# The Kummer equation on z1,..z4: 
# a^2*c^2*d*z1^4+a^2*c^2*(e-b^2*d)*z1^2*z2^2-d*(a^2*f-c^2*e)*z1^2*z3^2
# -(c^2*(2*e+g)+g)*(z1^2*z4^2-e*z2^2*z3^2)+2*g^2*z1*z2*z3*z4
# -a^2*b^2*c^2*e*z2^4-b^2*(a^2*f-c^2*e)*z2^2*z4^2-d*e*f*z3^4
# +f*(e-b^2*d)*z3^2*z4^2+b^2*f*z4^4:
# The equations derived from the following being projectively equal:
# arr11 := [ b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2),
#            -b*g*(a^2*c^2*v1*v2-f*v3*v4),
#            -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2),
#            a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2),
#            a^2*b*c^2*g*(v1*v2-v3*v4),
#            a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2) ]:
# arr12 := [z1^2, z1*z2, z2^2, -z3^2, -z3*z4, -z4^2]:
# Then any: arr11[j]*arr12[k] - arr11[k]*arr12[j] is a defining equation.
# But actually note that the Kummer surface on v1,..,v4 
# can be deduced from the projective equality these arrays
# using: arr11[2]^2 - arr11[1]*arr11[3].
# Since the symmetric version (arr21,arr22) are deducible, we
# can also get the Kummer equation on z1,..,z4. 
# 
# So, we do not yet have a complete set of defining equations.
# Our strategy is that we shall next find the matrix Aij, Jij
# which give the group law. Then these will allow us, in the
# next part, to help to find the remaining defining equations. 
# 
# We now focus on finding the matrices Aij, Jij which give
# the group law.
# From the theory in Section 2 of the article, we know that each:
#   li(D+E)*lj(D-E+D1) =  lin comb of la(D)*lb(D+D1)*lc(E)*ld(E+D1),
# and similarly for li(D+E+D1)*lj(D-E) (note that the second can
# be deduced from the first by replacing E by -E and swapping i and j).
# The idea here is to solve for the coefficients by using symmetries
# and special cases for D and E.
# Let Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E)*lj(D-E+D1) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4),
# We can say the following in advance (to reduce the number of variables). 
# (1) Note that li(D+E)*lj(D-E+D1) = lj(D + (-E+D1))*li(D - (-E+D1) + D1),
# so invariant under ( i <--> j, E |--> -E + D1), which is:
# (v1,v2,v3,v4),(z1,z2,z3,z4) |--> (z1,z2,-z3,-z4),(v1,v1,-v3,-v4).
# So, Aji( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#  = Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (z1,z2,-z3,-z4), (v1,v2,-v3,-v4) )
# (2) Invariant under (D |--> D+Ei, E |--> E+Ei) [negates two at a time]
# so all terms are of the form: ud*yd*ve*ze (including d=e),
# ud*ye*vd*ze (d,e distinct) and ud*ye*vf*zg (d,e,f,g distinct).
# (3) For i=j, invariant under (D |--> D+Ei, E |--> E) and
# (D |--> D, E |--> E+Ei), so Aii has only terms of the
# form ud*yd*ve*ze (including d=e)/
# (4) For i,j distinct, the effect of (D |--> D+Ei, E |--> E) and
# (D |--> D, E |--> E+Ei) means that the only possible terms in Aij are
# of the forms:
#   ui*yj*vi*zj, ui*yj*vj*zi, uj*yi*vi*zj, uj*yi*vj*zi,
#   ui*yj*vf*zg, ui*yj*vg*zf, uj*yi*vf*zg, uj*yi*vg*zf,
#   uf*yg*vi*zj, uf*yg*vj*zi, ug*yf*vi*zj, ug*yf*vj*zi,
#   uf*yg*vf*zg, uf*yg*vg*zf, ug*yf*vf*zg, ug*yf*vg*zf,
# This means 16 coefficients for each entry, and for i,j distinct
# the coeffs in Aji and deducible from those in Aij, so only
# need to find coeffs in the Aii and the Aij (for i < j) (10 of these).
# So, it looks like 160 coefficients in total. There should also
# be some information deducible from D <--> E, namely:
# (5) Swapping D <--> E changes li(D+E)*lj(D-E+D1) to
# li(D+E)*lj(E-D+D1) = li(D+E)*lj(D-E-D1) = li(D+E)*lj(D-E+D1+E1),
# so is left alone for j=1,2, and negated for j=3,4.
# So, in A11,A12,A21,A22,A31,A32,A41,A42, the coeff of ud*ye*vf*zg
# is the same as the coeff of uf*yg*vd*ze,
# whereas, in A13,A14,A23,A24,A33,A34,A43,A44, the coeff of ud*ye*vf*zg
# is the negative of the coeff of uf*yg*vd*ze.
# The coefficients should be deducible from the linear equations from:
# - when D is general and E=Ei, a point of order 2,
# - when D=Di, E=Dj (they are each specific points of order 4).
#
# We now set up the desired A11,..,A44, with the idea that we
# will soon solve for the coefficients.
A11 := u1*y1*v1*z1*a11a1111
     + u1*y1*v2*z2*a11a1122
     + u1*y1*v3*z3*a11a1133
     + u1*y1*v4*z4*a11a1144
     + u2*y2*v1*z1*a11a2211
     + u2*y2*v2*z2*a11a2222
     + u2*y2*v3*z3*a11a2233
     + u2*y2*v4*z4*a11a2244
     + u3*y3*v1*z1*a11a3311
     + u3*y3*v2*z2*a11a3322
     + u3*y3*v3*z3*a11a3333
     + u3*y3*v4*z4*a11a3344
     + u4*y4*v1*z1*a11a4411
     + u4*y4*v2*z2*a11a4422
     + u4*y4*v3*z3*a11a4433
     + u4*y4*v4*z4*a11a4444:
 
A12 := u1*y2*v1*z2*a12a1212
     + u1*y2*v2*z1*a12a1221
     + u2*y1*v1*z2*a12a2112
     + u2*y1*v2*z1*a12a2121
     + u1*y2*v3*z4*a12a1234
     + u1*y2*v4*z3*a12a1243
     + u2*y1*v3*z4*a12a2134
     + u2*y1*v4*z3*a12a2143
     + u3*y4*v1*z2*a12a3412
     + u3*y4*v2*z1*a12a3421
     + u4*y3*v1*z2*a12a4312
     + u4*y3*v2*z1*a12a4321
     + u3*y4*v3*z4*a12a3434
     + u3*y4*v4*z3*a12a3443
     + u4*y3*v3*z4*a12a4334
     + u4*y3*v4*z3*a12a4343:

A13 := u1*y3*v1*z3*a13a1313
     + u1*y3*v3*z1*a13a1331
     + u3*y1*v1*z3*a13a3113
     + u3*y1*v3*z1*a13a3131
     + u1*y3*v2*z4*a13a1324
     + u1*y3*v4*z2*a13a1342
     + u3*y1*v2*z4*a13a3124
     + u3*y1*v4*z2*a13a3142
     + u2*y4*v1*z3*a13a2413
     + u2*y4*v3*z1*a13a2431
     + u4*y2*v1*z3*a13a4213
     + u4*y2*v3*z1*a13a4231
     + u2*y4*v2*z4*a13a2424
     + u2*y4*v4*z2*a13a2442
     + u4*y2*v2*z4*a13a4224
     + u4*y2*v4*z2*a13a4242:

A14 := u1*y4*v1*z4*a14a1414
     + u1*y4*v4*z1*a14a1441
     + u4*y1*v1*z4*a14a4114
     + u4*y1*v4*z1*a14a4141
     + u1*y4*v2*z3*a14a1423
     + u1*y4*v3*z2*a14a1432
     + u4*y1*v2*z3*a14a4123
     + u4*y1*v3*z2*a14a4132
     + u2*y3*v1*z4*a14a2314
     + u2*y3*v4*z1*a14a2341
     + u3*y2*v1*z4*a14a3214
     + u3*y2*v4*z1*a14a3241
     + u2*y3*v2*z3*a14a2323
     + u2*y3*v3*z2*a14a2332
     + u3*y2*v2*z3*a14a3223
     + u3*y2*v3*z2*a14a3232:

A21 := u1*y2*v1*z2*a21a1212
     + u1*y2*v2*z1*a21a1221
     + u2*y1*v1*z2*a21a2112
     + u2*y1*v2*z1*a21a2121
     + u1*y2*v3*z4*a21a1234
     + u1*y2*v4*z3*a21a1243
     + u2*y1*v3*z4*a21a2134
     + u2*y1*v4*z3*a21a2143
     + u3*y4*v1*z2*a21a3412
     + u3*y4*v2*z1*a21a3421
     + u4*y3*v1*z2*a21a4312
     + u4*y3*v2*z1*a21a4321
     + u3*y4*v3*z4*a21a3434
     + u3*y4*v4*z3*a21a3443
     + u4*y3*v3*z4*a21a4334
     + u4*y3*v4*z3*a21a4343:

A22 := u1*y1*v1*z1*a22a1111
     + u1*y1*v2*z2*a22a1122
     + u1*y1*v3*z3*a22a1133
     + u1*y1*v4*z4*a22a1144
     + u2*y2*v1*z1*a22a2211
     + u2*y2*v2*z2*a22a2222
     + u2*y2*v3*z3*a22a2233
     + u2*y2*v4*z4*a22a2244
     + u3*y3*v1*z1*a22a3311
     + u3*y3*v2*z2*a22a3322
     + u3*y3*v3*z3*a22a3333
     + u3*y3*v4*z4*a22a3344
     + u4*y4*v1*z1*a22a4411
     + u4*y4*v2*z2*a22a4422
     + u4*y4*v3*z3*a22a4433
     + u4*y4*v4*z4*a22a4444:

A23 := u1*y4*v1*z4*a23a1414
     + u1*y4*v4*z1*a23a1441
     + u4*y1*v1*z4*a23a4114
     + u4*y1*v4*z1*a23a4141
     + u1*y4*v2*z3*a23a1423
     + u1*y4*v3*z2*a23a1432
     + u4*y1*v2*z3*a23a4123
     + u4*y1*v3*z2*a23a4132
     + u2*y3*v1*z4*a23a2314
     + u2*y3*v4*z1*a23a2341
     + u3*y2*v1*z4*a23a3214
     + u3*y2*v4*z1*a23a3241
     + u2*y3*v2*z3*a23a2323
     + u2*y3*v3*z2*a23a2332
     + u3*y2*v2*z3*a23a3223
     + u3*y2*v3*z2*a23a3232:

A24 := u1*y3*v1*z3*a24a1313
     + u1*y3*v3*z1*a24a1331
     + u3*y1*v1*z3*a24a3113
     + u3*y1*v3*z1*a24a3131
     + u1*y3*v2*z4*a24a1324
     + u1*y3*v4*z2*a24a1342
     + u3*y1*v2*z4*a24a3124
     + u3*y1*v4*z2*a24a3142
     + u2*y4*v1*z3*a24a2413
     + u2*y4*v3*z1*a24a2431
     + u4*y2*v1*z3*a24a4213
     + u4*y2*v3*z1*a24a4231
     + u2*y4*v2*z4*a24a2424
     + u2*y4*v4*z2*a24a2442
     + u4*y2*v2*z4*a24a4224
     + u4*y2*v4*z2*a24a4242:

A31 := u1*y3*v1*z3*a31a1313
     + u1*y3*v3*z1*a31a1331
     + u3*y1*v1*z3*a31a3113
     + u3*y1*v3*z1*a31a3131
     + u1*y3*v2*z4*a31a1324
     + u1*y3*v4*z2*a31a1342
     + u3*y1*v2*z4*a31a3124
     + u3*y1*v4*z2*a31a3142
     + u2*y4*v1*z3*a31a2413
     + u2*y4*v3*z1*a31a2431
     + u4*y2*v1*z3*a31a4213
     + u4*y2*v3*z1*a31a4231
     + u2*y4*v2*z4*a31a2424
     + u2*y4*v4*z2*a31a2442
     + u4*y2*v2*z4*a31a4224
     + u4*y2*v4*z2*a31a4242:

A32 := u1*y4*v1*z4*a32a1414
     + u1*y4*v4*z1*a32a1441
     + u4*y1*v1*z4*a32a4114
     + u4*y1*v4*z1*a32a4141
     + u1*y4*v2*z3*a32a1423
     + u1*y4*v3*z2*a32a1432
     + u4*y1*v2*z3*a32a4123
     + u4*y1*v3*z2*a32a4132
     + u2*y3*v1*z4*a32a2314
     + u2*y3*v4*z1*a32a2341
     + u3*y2*v1*z4*a32a3214
     + u3*y2*v4*z1*a32a3241
     + u2*y3*v2*z3*a32a2323
     + u2*y3*v3*z2*a32a2332
     + u3*y2*v2*z3*a32a3223
     + u3*y2*v3*z2*a32a3232:

A33 := u1*y1*v1*z1*a33a1111
     + u1*y1*v2*z2*a33a1122
     + u1*y1*v3*z3*a33a1133
     + u1*y1*v4*z4*a33a1144
     + u2*y2*v1*z1*a33a2211
     + u2*y2*v2*z2*a33a2222
     + u2*y2*v3*z3*a33a2233
     + u2*y2*v4*z4*a33a2244
     + u3*y3*v1*z1*a33a3311
     + u3*y3*v2*z2*a33a3322
     + u3*y3*v3*z3*a33a3333
     + u3*y3*v4*z4*a33a3344
     + u4*y4*v1*z1*a33a4411
     + u4*y4*v2*z2*a33a4422
     + u4*y4*v3*z3*a33a4433
     + u4*y4*v4*z4*a33a4444:

A34 := u1*y2*v1*z2*a34a1212
     + u1*y2*v2*z1*a34a1221
     + u2*y1*v1*z2*a34a2112
     + u2*y1*v2*z1*a34a2121
     + u1*y2*v3*z4*a34a1234
     + u1*y2*v4*z3*a34a1243
     + u2*y1*v3*z4*a34a2134
     + u2*y1*v4*z3*a34a2143
     + u3*y4*v1*z2*a34a3412
     + u3*y4*v2*z1*a34a3421
     + u4*y3*v1*z2*a34a4312
     + u4*y3*v2*z1*a34a4321
     + u3*y4*v3*z4*a34a3434
     + u3*y4*v4*z3*a34a3443
     + u4*y3*v3*z4*a34a4334
     + u4*y3*v4*z3*a34a4343:

A41 := u1*y4*v1*z4*a41a1414
     + u1*y4*v4*z1*a41a1441
     + u4*y1*v1*z4*a41a4114
     + u4*y1*v4*z1*a41a4141
     + u1*y4*v2*z3*a41a1423
     + u1*y4*v3*z2*a41a1432
     + u4*y1*v2*z3*a41a4123
     + u4*y1*v3*z2*a41a4132
     + u2*y3*v1*z4*a41a2314
     + u2*y3*v4*z1*a41a2341
     + u3*y2*v1*z4*a41a3214
     + u3*y2*v4*z1*a41a3241
     + u2*y3*v2*z3*a41a2323
     + u2*y3*v3*z2*a41a2332
     + u3*y2*v2*z3*a41a3223
     + u3*y2*v3*z2*a41a3232:

A42 := u1*y3*v1*z3*a42a1313
     + u1*y3*v3*z1*a42a1331
     + u3*y1*v1*z3*a42a3113
     + u3*y1*v3*z1*a42a3131
     + u1*y3*v2*z4*a42a1324
     + u1*y3*v4*z2*a42a1342
     + u3*y1*v2*z4*a42a3124
     + u3*y1*v4*z2*a42a3142
     + u2*y4*v1*z3*a42a2413
     + u2*y4*v3*z1*a42a2431
     + u4*y2*v1*z3*a42a4213
     + u4*y2*v3*z1*a42a4231
     + u2*y4*v2*z4*a42a2424
     + u2*y4*v4*z2*a42a2442
     + u4*y2*v2*z4*a42a4224
     + u4*y2*v4*z2*a42a4242:

A43 := u1*y2*v1*z2*a43a1212
     + u1*y2*v2*z1*a43a1221
     + u2*y1*v1*z2*a43a2112
     + u2*y1*v2*z1*a43a2121
     + u1*y2*v3*z4*a43a1234
     + u1*y2*v4*z3*a43a1243
     + u2*y1*v3*z4*a43a2134
     + u2*y1*v4*z3*a43a2143
     + u3*y4*v1*z2*a43a3412
     + u3*y4*v2*z1*a43a3421
     + u4*y3*v1*z2*a43a4312
     + u4*y3*v2*z1*a43a4321
     + u3*y4*v3*z4*a43a3434
     + u3*y4*v4*z3*a43a3443
     + u4*y3*v3*z4*a43a4334
     + u4*y3*v4*z3*a43a4343:

A44 := u1*y1*v1*z1*a44a1111
     + u1*y1*v2*z2*a44a1122
     + u1*y1*v3*z3*a44a1133
     + u1*y1*v4*z4*a44a1144
     + u2*y2*v1*z1*a44a2211
     + u2*y2*v2*z2*a44a2222
     + u2*y2*v3*z3*a44a2233
     + u2*y2*v4*z4*a44a2244
     + u3*y3*v1*z1*a44a3311
     + u3*y3*v2*z2*a44a3322
     + u3*y3*v3*z3*a44a3333
     + u3*y3*v4*z4*a44a3344
     + u4*y4*v1*z1*a44a4411
     + u4*y4*v2*z2*a44a4422
     + u4*y4*v3*z3*a44a4433
     + u4*y4*v4*z4*a44a4444:

# The following equations are from the fact that the forms
# are invariant under ( i <--> j, E |--> -E + D1), which is:
# (v1,v2,v3,v4),(z1,z2,z3,z4) |--> (z1,z2,-z3,-z4),(v1,v1,-v3,-v4).
# So, Aji( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#  = Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (z1,z2,-z3,-z4), (v1,v2,-v3,-v4) )
#
eqninit1 := 
[a21a1212=a12a1221, a21a1221=a12a1212, a21a1234=a12a1243, a21a1243=a12a1234,
 a21a2112=a12a2121, a21a2121=a12a2112, a21a2134=a12a2143, a21a2143=a12a2134,
 a21a3412=a12a3421, a21a3421=a12a3412, a21a3434=a12a3443, a21a3443=a12a3434,
 a21a4312=a12a4321, a21a4321=a12a4312, a21a4334=a12a4343, a21a4343=a12a4334,
a31a1313=-a13a1331, a31a1324=-a13a1342, a31a1331=-a13a1313, a31a1342=-a13a1324,
a31a2413=-a13a2431, a31a2424=-a13a2442, a31a2431=-a13a2413, a31a2442=-a13a2424,
a31a3113=-a13a3131, a31a3124=-a13a3142, a31a3131=-a13a3113, a31a3142=-a13a3124,
a31a4213=-a13a4231, a31a4224=-a13a4242, a31a4231=-a13a4213, a31a4242=-a13a4224,
a32a1414=-a23a1441, a32a1423=-a23a1432, a32a1432=-a23a1423, a32a1441=-a23a1414,
a32a2314=-a23a2341, a32a2323=-a23a2332, a32a2332=-a23a2323, a32a2341=-a23a2314,
a32a3214=-a23a3241, a32a3223=-a23a3232, a32a3232=-a23a3223, a32a3241=-a23a3214,
a32a4114=-a23a4141, a32a4123=-a23a4132, a32a4132=-a23a4123, a32a4141=-a23a4114,
a41a1414=-a14a1441, a41a1423=-a14a1432, a41a1432=-a14a1423, a41a1441=-a14a1414,
a41a2314=-a14a2341, a41a2323=-a14a2332, a41a2332=-a14a2323, a41a2341=-a14a2314,
a41a3214=-a14a3241, a41a3223=-a14a3232, a41a3232=-a14a3223, a41a3241=-a14a3214,
a41a4114=-a14a4141, a41a4123=-a14a4132, a41a4132=-a14a4123, a41a4141=-a14a4114,
a42a1313=-a24a1331, a42a1324=-a24a1342, a42a1331=-a24a1313, a42a1342=-a24a1324,
a42a2413=-a24a2431, a42a2424=-a24a2442, a42a2431=-a24a2413, a42a2442=-a24a2424,
a42a3113=-a24a3131, a42a3124=-a24a3142, a42a3131=-a24a3113, a42a3142=-a24a3124,
a42a4213=-a24a4231, a42a4224=-a24a4242, a42a4231=-a24a4213, a42a4242=-a24a4224,
 a43a1212=a34a1221, a43a1221=a34a1212, a43a1234=a34a1243, a43a1243=a34a1234,
 a43a2112=a34a2121, a43a2121=a34a2112, a43a2134=a34a2143, a43a2143=a34a2134,
 a43a3412=a34a3421, a43a3421=a34a3412, a43a3434=a34a3443, a43a3443=a34a3434,
 a43a4312=a34a4321, a43a4321=a34a4312, a43a4334=a34a4343, a43a4343=a34a4334 ]:
#
# The following check that indeed, with the above substitutions:
# Aji( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#  = Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (z1,z2,-z3,-z4), (v1,v2,-v3,-v4) )
A21var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A12):
A21var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A21var): 
collect(A21var-A21, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check1 := expand( subs(op(eqninit1),A21) - A21var): 
A31var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A13):
A31var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A31var): 
collect(A31var-A31, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check2 := expand( subs(op(eqninit1),A31) - A31var): 
A32var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A23):
A32var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A32var): 
collect(A32var-A32, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check3 := expand( subs(op(eqninit1),A32) - A32var): 
A41var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A14):
A41var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A41var): 
collect(A41var-A41, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check4 := expand( subs(op(eqninit1),A41) - A41var): 
A42var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A24):
A42var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A42var): 
collect(A42var-A42, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check5 := expand( subs(op(eqninit1),A42) - A42var): 
A43var := subs(v1=vv1,v2=vv2,v3=vv3,v4=vv4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,A34):
A43var := 
 subs(vv1=z1,vv2=z2,vv3=-z3,vv4=-z4,zz1=v1,zz2=v2,zz3=-v3,zz4=-v4,A43var): 
collect(A43var-A43, {u1,u2,u3,u4,y1,y2,y3,y4,v1,v2,v3,v4,z1,z2,z3,z4}):
check6 := expand( subs(op(eqninit1),A43) - A43var): 

# The following are from the fact that in A11,A12,A21,A22,A31,A32,A41,A42, 
# the coeff of ud*ye*vf*zg is the same as the coeff of uf*yg*vd*ze,
# whereas, in A13,A14,A23,A24,A33,A34,A43,A44, the coeff of ud*ye*vf*zg
# is the negative of the coeff of uf*yg*vd*ze (which is a consequence
# of the fact that swapping D <--> E has the effect of leaving 
# alone A11,A12,A21,A22,A31,A32,A41,A42, and
# negating A13,A14,A23,A24,A33,A34,A43,A44.
# 
eqninit2 :=
[
a11a2211=a11a1122,
a11a3311=a11a1133,
a11a4411=a11a1144,
a11a3322=a11a2233,
a11a4422=a11a2244,
a11a4433=a11a3344,
 
a12a2112=a12a1221,
a12a3412=a12a1234,
a12a4312=a12a1243,
a12a3421=a12a2134,
a12a4321=a12a2143,
a12a4334=a12a3443,

a13a1313=0,
a13a3131=0,
a13a2424=0,
a13a4242=0,
a13a3113=-a13a1331,
a13a2413=-a13a1324,
a13a4213=-a13a1342,
a13a2431=-a13a3124,
a13a4231=-a13a3142,
a13a4224=-a13a2442,

a14a1414=0,
a14a4141=0,
a14a2323=0,
a14a3232=0,
a14a4114=-a14a1441,
a14a2314=-a14a1423,
a14a3214=-a14a1432,
a14a2341=-a14a4123,
a14a3241=-a14a4132,
a14a3223=-a14a2332,

a21a2112=a21a1221,
a21a3412=a21a1234,
a21a4312=a21a1243,
a21a3421=a21a2134,
a21a4321=a21a2143,
a21a4334=a21a3443,

a22a2211=a22a1122,
a22a3311=a22a1133,
a22a4411=a22a1144,
a22a3322=a22a2233,
a22a4422=a22a2244,
a22a4433=a22a3344,

a23a1414=0,
a23a4141=0,
a23a2323=0,
a23a3232=0,
a23a4114=-a23a1441,
a23a2314=-a23a1423,
a23a3214=-a23a1432,
a23a2341=-a23a4123,
a23a3241=-a23a4132,
a23a3223=-a23a2332,

a24a1313=0,
a24a3131=0,
a24a2424=0,
a24a4242=0,
a24a3113=-a24a1331,
a24a2413=-a24a1324,
a24a4213=-a24a1342,
a24a2431=-a24a3124,
a24a4231=-a24a3142,
a24a4224=-a24a2442,

a31a3113=a31a1331,
a31a2413=a31a1324,
a31a4213=a31a1342,
a31a2431=a31a3124,
a31a4231=a31a3142,
a31a4224=a31a2442,

a32a4114=a32a1441,
a32a2314=a32a1423,
a32a3214=a32a1432,
a32a2341=a32a4123,
a32a3241=a32a4132,
a32a3223=a32a2332,

a33a1111=0,
a33a2222=0,
a33a3333=0,
a33a4444=0,
a33a2211=-a33a1122,
a33a3311=-a33a1133,
a33a4411=-a33a1144,
a33a3322=-a33a2233,
a33a4422=-a33a2244,
a33a4433=-a33a3344,

a34a1212=0,
a34a2121=0,
a34a3434=0,
a34a4343=0,
a34a2112=-a34a1221,
a34a3412=-a34a1234,
a34a4312=-a34a1243,
a34a3421=-a34a2134,
a34a4321=-a34a2143,
a34a4334=-a34a3443,

a41a4114=a41a1441,
a41a2314=a41a1423,
a41a3214=a41a1432,
a41a2341=a41a4123,
a41a3241=a41a4132,
a41a3223=a41a2332,

a42a3113=a42a1331,
a42a2413=a42a1324,
a42a4213=a42a1342,
a42a2431=a42a3124,
a42a4231=a42a3142,
a42a4224=a42a2442,

a43a1212=0,
a43a2121=0,
a43a3434=0,
a43a4343=0,
a43a2112=-a43a1221,
a43a3412=-a43a1234,
a43a4312=-a43a1243,
a43a3421=-a43a2134,
a43a4321=-a43a2143,
a43a4334=-a43a3443,

a44a1111=0,
a44a2222=0,
a44a3333=0,
a44a4444=0,
a44a2211=-a44a1122,
a44a3311=-a44a1133,
a44a4411=-a44a1144,
a44a3322=-a44a2233,
a44a4422=-a44a2244,
a44a4433=-a44a3344 ]:

# Now check that after substituting eqninit2, then swapping D <--> E has 
# the effect of leaving alone A11,A12,A21,A22,A31,A32,A41,A42, and
# negating A13,A14,A23,A24,A33,A34,A43,A44.
# 
temp := subs( op(eqninit2), A11):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check11 := expand( tempv - temp ):
temp := subs( op(eqninit2), A12):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check12 := expand( tempv - temp ):
temp := subs( op(eqninit2), A13):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check13 := expand( tempv + temp ):
temp := subs( op(eqninit2), A14):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check14 := expand( tempv + temp ):
temp := subs( op(eqninit2), A21):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check21 := expand( tempv - temp ):
temp := subs( op(eqninit2), A22):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check22 := expand( tempv - temp ):
temp := subs( op(eqninit2), A23):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check23 := expand( tempv + temp ):
temp := subs( op(eqninit2), A24):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check24 := expand( tempv + temp ):
temp := subs( op(eqninit2), A31):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check31 := expand( tempv - temp ):
temp := subs( op(eqninit2), A32):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check32 := expand( tempv - temp ):
temp := subs( op(eqninit2), A33):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check33 := expand( tempv + temp ):
temp := subs( op(eqninit2), A34):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check34 := expand( tempv + temp ):
temp := subs( op(eqninit2), A41):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check41 := expand( tempv - temp ):
temp := subs( op(eqninit2), A42):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check42 := expand( tempv - temp ):
temp := subs( op(eqninit2), A43):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check43 := expand( tempv + temp ):
temp := subs( op(eqninit2), A44):
tempv := subs(u1=uu1,u2=uu2,u3=uu3,u4=uu4,v1=vv1,v2=vv2,v3=vv3,v4=vv4,
              y1=yy1,y2=yy2,y3=yy3,y4=yy4,z1=zz1,z2=zz2,z3=zz3,z4=zz4,temp):
tempv := subs(uu1=v1,uu2=v2,uu3=v3,uu4=v4,vv1=u1,vv2=u2,vv3=u3,vv4=u4,
              yy1=z1,yy2=z2,yy3=z3,yy4=z4,zz1=y1,zz2=y2,zz3=y3,zz4=y4,tempv):
check44 := expand( tempv + temp ):
check11:
check12:
check13:
check14:
check21:
check22:
check23:
check24:
check31:
check32:
check33:
check34:
check41:
check42:
check43:
check44:

# The following array is all of the coefficients we are aiming
# to solve for.
Acoeffs :=
[
a11a1111, a11a1122, a11a1133, a11a1144, a11a2211, a11a2222, a11a2233, a11a2244,
a11a3311, a11a3322, a11a3333, a11a3344, a11a4411, a11a4422, a11a4433, a11a4444,
a12a1212, a12a1221, a12a2112, a12a2121, a12a1234, a12a1243, a12a2134, a12a2143,
a12a3412, a12a3421, a12a4312, a12a4321, a12a3434, a12a3443, a12a4334, a12a4343,
a13a1313, a13a1331, a13a3113, a13a3131, a13a1324, a13a1342, a13a3124, a13a3142,
a13a2413, a13a2431, a13a4213, a13a4231, a13a2424, a13a2442, a13a4224, a13a4242,
a14a1414, a14a1441, a14a4114, a14a4141, a14a1423, a14a1432, a14a4123, a14a4132,
a14a2314, a14a2341, a14a3214, a14a3241, a14a2323, a14a2332, a14a3223, a14a3232,
a21a1212, a21a1221, a21a2112, a21a2121, a21a1234, a21a1243, a21a2134, a21a2143,
a21a3412, a21a3421, a21a4312, a21a4321, a21a3434, a21a3443, a21a4334, a21a4343,
a22a1111, a22a1122, a22a1133, a22a1144, a22a2211, a22a2222, a22a2233, a22a2244,
a22a3311, a22a3322, a22a3333, a22a3344, a22a4411, a22a4422, a22a4433, a22a4444,
a23a1414, a23a1441, a23a4114, a23a4141, a23a1423, a23a1432, a23a4123, a23a4132,
a23a2314, a23a2341, a23a3214, a23a3241, a23a2323, a23a2332, a23a3223, a23a3232,
a24a1313, a24a1331, a24a3113, a24a3131, a24a1324, a24a1342, a24a3124, a24a3142,
a24a2413, a24a2431, a24a4213, a24a4231, a24a2424, a24a2442, a24a4224, a24a4242,
a31a1313, a31a1331, a31a3113, a31a3131, a31a1324, a31a1342, a31a3124, a31a3142,
a31a2413, a31a2431, a31a4213, a31a4231, a31a2424, a31a2442, a31a4224, a31a4242,
a32a1414, a32a1441, a32a4114, a32a4141, a32a1423, a32a1432, a32a4123, a32a4132,
a32a2314, a32a2341, a32a3214, a32a3241, a32a2323, a32a2332, a32a3223, a32a3232,
a33a1111, a33a1122, a33a1133, a33a1144, a33a2211, a33a2222, a33a2233, a33a2244,
a33a3311, a33a3322, a33a3333, a33a3344, a33a4411, a33a4422, a33a4433, a33a4444,
a34a1212, a34a1221, a34a2112, a34a2121, a34a1234, a34a1243, a34a2134, a34a2143,
a34a3412, a34a3421, a34a4312, a34a4321, a34a3434, a34a3443, a34a4334, a34a4343,
a41a1414, a41a1441, a41a4114, a41a4141, a41a1423, a41a1432, a41a4123, a41a4132,
a41a2314, a41a2341, a41a3214, a41a3241, a41a2323, a41a2332, a41a3223, a41a3232,
a42a1313, a42a1331, a42a3113, a42a3131, a42a1324, a42a1342, a42a3124, a42a3142,
a42a2413, a42a2431, a42a4213, a42a4231, a42a2424, a42a2442, a42a4224, a42a4242,
a43a1212, a43a1221, a43a2112, a43a2121, a43a1234, a43a1243, a43a2134, a43a2143,
a43a3412, a43a3421, a43a4312, a43a4321, a43a3434, a43a3443, a43a4334, a43a4343,
a44a1111, a44a1122, a44a1133, a44a1144, a44a2211, a44a2222, a44a2233, a44a2244,
a44a3311, a44a3322, a44a3333, a44a3344, a44a4411, a44a4422, a44a4433, a44a4444
]:

#
# Now:
#
#(Aij(l1(D),..,l4(D),l1(D+D1),..,l4(D+D1),l1(E),..,l4(E),l1(E+D1),..,l4(E+D1))) 
#
#     = ( li(D + E)*lj(D - E + D1) ),
#
# and recall that:
#
# (u1,..,u4) = (l1(D),..,l4(D)), (y1,..,y4) = (l1(D+D1),..,l4(D+D1)),
#
# (v1,..,v4) = (l1(E),..,l4(E)), (z1,..,z4) = (l1(E+D1),..,l4(E+D1)).
#
# When E = Ei, a 2-torsion point, then:
#
# l(D+Ei) = WEidiag( l1(D),l2(D),l3(D),l4(D) ).
#
# l(D-Ei+D1) = l(D+Ei+D1) = WEidiag( l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1) ).
#
Amatrix := matrix( [ [A11, A12, A13, A14], 
                     [A21, A22, A23, A24],
                     [A31, A32, A33, A34], 
                     [A41, A42, A43, A44] ] ):
#
# Are starting set of equations in the coefficients are from
# the conditions described above.
eqns := [ op(eqninit1), op(eqninit2) ]:
# The following takes several hours to compute, so I've commented it out.
# Feel free to uncomment it, if you want to see Maple compute it.
# # We now obtain the linear equations in the coefficients obtained
# # by looking at all of the points of order 2, and add these to eqns.
# # The variable i represents the 2-torsion point ELarray[i]
# # Since we have all conjugate equations, we only need to 
# # use the 4 rational torsion points i = 1,2,3,4, 
# # one represented over sqrt1,sqrt2 (and take all coeffs of these),
# # one represented over sqrt1,sqrt3 (and take all coeffs of these),
# # one represented over sqrt2,sqrt3 (and take all coeffs of these),
# for i in [1,2,3,4,5,7,13] do
# # This will be after substituting each l(D + Ei) = WEidiag( l(D) ).
# Amatrix1 := matrix(4,4):
# # The variables j,k represents the entry Amatrix1[j,k].
# for j from 1 to 4 do for k from 1 to 4 do
# Amatrix1[j,k] := expand( 
# multiply( WEdiagarray[i], matrix( [[u1],[u2],[u3],[u4]] ) )[j,1]
# *multiply( WEdiagarray[i], matrix( [[y1],[y2],[y3],[y4]] ) )[k,1] ):
# od od:
# # This will be after substituting each vj by lj(Ei) and zj by lj(Ei+D1).
# Amatrix2 := matrix(4,4):
# # The variables j,k represents the entry Amatrix2[j,k].
# for j from 1 to 4 do for k from 1 to 4 do
# Amatrix2[j,k] := expand(
# subs( v1 = ELarray[i][1][1], v2 = ELarray[i][2][1],
# v3 = ELarray[i][3][1], v4 = ELarray[i][4][1],
# z1=multiply(WEdiagarray[i],matrix([[l1D1],[l2D1],[l3D1],[l4D1]]))[1,1],
# z2=multiply(WEdiagarray[i],matrix([[l1D1],[l2D1],[l3D1],[l4D1]]))[2,1],
# z3=multiply(WEdiagarray[i],matrix([[l1D1],[l2D1],[l3D1],[l4D1]]))[3,1],
# z4=multiply(WEdiagarray[i],matrix([[l1D1],[l2D1],[l3D1],[l4D1]]))[4,1],
# Amatrix[j,k] )):
# od od:
# # Amatrix1 and Amatrix2 are projectively the same.
# coeffarray1 := []:
# for j from 1 to 4 do for k from 1 to 4 do
# coeffarray1 := [ op(coeffarray1),
# coeff(coeff(Amatrix1[j,k],u1,1),y1,1),
# coeff(coeff(Amatrix1[j,k],u1,1),y2,1),
# coeff(coeff(Amatrix1[j,k],u1,1),y3,1),
# coeff(coeff(Amatrix1[j,k],u1,1),y4,1),
# coeff(coeff(Amatrix1[j,k],u2,1),y1,1),
# coeff(coeff(Amatrix1[j,k],u2,1),y2,1),
# coeff(coeff(Amatrix1[j,k],u2,1),y3,1),
# coeff(coeff(Amatrix1[j,k],u2,1),y4,1),
# coeff(coeff(Amatrix1[j,k],u3,1),y1,1),
# coeff(coeff(Amatrix1[j,k],u3,1),y2,1),
# coeff(coeff(Amatrix1[j,k],u3,1),y3,1),
# coeff(coeff(Amatrix1[j,k],u3,1),y4,1),
# coeff(coeff(Amatrix1[j,k],u4,1),y1,1),
# coeff(coeff(Amatrix1[j,k],u4,1),y2,1),
# coeff(coeff(Amatrix1[j,k],u4,1),y3,1),
# coeff(coeff(Amatrix1[j,k],u4,1),y4,1) ]:
# od od:
# coeffarray2 := []:
# for j from 1 to 4 do for k from 1 to 4 do
# coeffarray2 := [ op(coeffarray2),
# coeff(coeff(Amatrix2[j,k],u1,1),y1,1),
# coeff(coeff(Amatrix2[j,k],u1,1),y2,1),
# coeff(coeff(Amatrix2[j,k],u1,1),y3,1),
# coeff(coeff(Amatrix2[j,k],u1,1),y4,1),
# coeff(coeff(Amatrix2[j,k],u2,1),y1,1),
# coeff(coeff(Amatrix2[j,k],u2,1),y2,1),
# coeff(coeff(Amatrix2[j,k],u2,1),y3,1),
# coeff(coeff(Amatrix2[j,k],u2,1),y4,1),
# coeff(coeff(Amatrix2[j,k],u3,1),y1,1),
# coeff(coeff(Amatrix2[j,k],u3,1),y2,1),
# coeff(coeff(Amatrix2[j,k],u3,1),y3,1),
# coeff(coeff(Amatrix2[j,k],u3,1),y4,1),
# coeff(coeff(Amatrix2[j,k],u4,1),y1,1),
# coeff(coeff(Amatrix2[j,k],u4,1),y2,1),
# coeff(coeff(Amatrix2[j,k],u4,1),y3,1),
# coeff(coeff(Amatrix2[j,k],u4,1),y4,1) ]:
# od od:
# for j1 from 1 to nops(coeffarray2) do for j2 from 1 to 16 do
# temp := simplify( expand(
# coeffarray1[j1]*coeffarray2[j2]-coeffarray1[j2]*coeffarray2[j1] )):
# if i in [1,2,3,4] then eqns := [ op(eqns), temp ] fi:
# if i = 5 then
# eqns := [ op(eqns), coeff(coeff(temp,sqrt1,0),sqrt2,0),
# coeff(coeff(temp,sqrt1,0),sqrt2,1),
# coeff(coeff(temp,sqrt1,1),sqrt2,0),
# coeff(coeff(temp,sqrt1,1),sqrt2,1) ]
# fi:
# if i = 7 then
# eqns := [ op(eqns), coeff(coeff(temp,sqrt1,0),sqrt3,0),
# coeff(coeff(temp,sqrt1,0),sqrt3,1),
# coeff(coeff(temp,sqrt1,1),sqrt3,0),
# coeff(coeff(temp,sqrt1,1),sqrt3,1) ]
# fi:
# if i = 13 then
# eqns := [ op(eqns), coeff(coeff(temp,sqrt2,0),sqrt3,0),
# coeff(coeff(temp,sqrt2,0),sqrt3,1),
# coeff(coeff(temp,sqrt2,1),sqrt3,0),
# coeff(coeff(temp,sqrt2,1),sqrt3,1) ]
# fi:
# od od:
# od:
#
# # At this stage, eqns includes all equations on the coefficients
# # desribed so far, and these turn out to be sufficient to solve
# # for the coefficients. The following command takes several hours.
# solvesofar := solve( eqns, Acoeffs ):
a33a4411 := 1:
solvesofar := solvesofar:
#
# This gave (after removing 1=1): 
solvesofar := [a11a1111 = -(b^2*c^2-c^2+1)/b, a11a1122 = -a^2*b^2+a^2+b^2, 
a11a1133 = 0, a11a1144 = 0, a11a2211 = -a^2*b^2+a^2+b^2, a11a2222 = b*(a^2*b^2
-a^2-b^2), a11a2233 = 0, a11a2244 = 0, a11a3311 = 0, a11a3322 = 0, a11a3333 =
-(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2/c^2/b, a11a3344 = (a^2*b^2-
a^2-b^2)*(a^2+c^2-1)/a^2/c^2, a11a4411 = 0, a11a4422 = 0, a11a4433 = (a^2*b^2-
a^2-b^2)*(a^2+c^2-1)/a^2/c^2, a11a4444 = b*(a^2+c^2-1)/a^2/c^2, a12a1212 = a^2
+c^2-1, a12a1221 = -b*(a^2+c^2-1), a12a2112 = -b*(a^2+c^2-1), a12a2121 = a^2+c
^2-1, a12a1234 = 0, a12a1243 = 0, a12a2134 = 0, a12a2143 = 0, a12a3412 = 0, 
a12a3421 = 0, a12a4312 = 0, a12a4321 = 0, a12a3434 = -(a^4+2*a^2*c^2+c^4-2*a^2
-2*c^2+1)/a^2/c^2, a12a3443 = b*(a^4+2*a^2*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2, 
a12a4334 = b*(a^4+2*a^2*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2, a12a4343 = -(a^4+2*a^2
*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2, a13a1313 = 0, a13a1331 = (b^2*c^2-c^2+1)*(a^2
+c^2-1)/c^2/b, a13a3113 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a13a3131 = 0, 
a13a1324 = 0, a13a1342 = -(a^2+c^2-1)/c^2, a13a3124 = (a^2+c^2-1)/c^2, 
a13a3142 = 0, a13a2413 = 0, a13a2431 = -(a^2+c^2-1)/c^2, a13a4213 = (a^2+c^2-1
)/c^2, a13a4231 = 0, a13a2424 = 0, a13a2442 = b*(a^2+c^2-1)/c^2, a13a4224 = -b
*(a^2+c^2-1)/c^2, a13a4242 = 0, a14a1414 = 0, a14a1441 = b*(a^2+c^2-1)/a^2, 
a14a4114 = -b*(a^2+c^2-1)/a^2, a14a4141 = 0, a14a1423 = 0, a14a1432 = (a^2*b^2
-a^2-b^2)*(a^2+c^2-1)/a^2, a14a4123 = -(a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2, 
a14a4132 = 0, a14a2314 = 0, a14a2341 = (a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2, 
a14a3214 = -(a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2, a14a3241 = 0, a14a2323 = 0, 
a14a2332 = -(a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2*b, a14a3223 = (a^2*b^2-a^2-b^2)*
(a^2+c^2-1)/a^2*b, a14a3232 = 0, a21a1212 = -b*(a^2+c^2-1), a21a1221 = a^2+c^2
-1, a21a2112 = a^2+c^2-1, a21a2121 = -b*(a^2+c^2-1), a21a1234 = 0, a21a1243 =
0, a21a2134 = 0, a21a2143 = 0, a21a3412 = 0, a21a3421 = 0, a21a4312 = 0, 
a21a4321 = 0, a21a3434 = b*(a^4+2*a^2*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2, a21a3443
= -(a^4+2*a^2*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2, a21a4334 = -(a^4+2*a^2*c^2+c^4-2
*a^2-2*c^2+1)/a^2/c^2, a21a4343 = b*(a^4+2*a^2*c^2+c^4-2*a^2-2*c^2+1)/a^2/c^2,
a22a1111 = (b^2*c^2-c^2+1)/b^2, a22a1122 = -(b^2*c^2-c^2+1)/b, a22a1133 = 0, 
a22a1144 = 0, a22a2211 = -(b^2*c^2-c^2+1)/b, a22a2222 = -a^2*b^2+a^2+b^2, 
a22a2233 = 0, a22a2244 = 0, a22a3311 = 0, a22a3322 = 0, a22a3333 = (a^4*b^4*c^
2+a^2*b^4*c^4-2*a^4*b^2*c^2-2*a^2*b^4*c^2-2*a^2*b^2*c^4-b^4*c^4+a^4*b^2+a^4*c^
2+4*a^2*b^2*c^2+a^2*c^4+b^4*c^2+b^2*c^4-a^4-2*a^2*b^2-2*a^2*c^2-2*b^2*c^2+a^2+
b^2)/a^2/b^2/c^2, a22a3344 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/a^2/c^2/b, a22a4411 =
0, a22a4422 = 0, a22a4433 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/a^2/c^2/b, a22a4444 =
-(a^2+c^2-1)/a^2/c^2, a23a1414 = 0, a23a1441 = -(a^2+c^2-1)/a^2, a23a4114 = (a
^2+c^2-1)/a^2, a23a4141 = 0, a23a1423 = 0, a23a1432 = b*(a^2+c^2-1)/a^2, 
a23a4123 = -b*(a^2+c^2-1)/a^2, a23a4132 = 0, a23a2314 = 0, a23a2341 = b*(a^2+c
^2-1)/a^2, a23a3214 = -b*(a^2+c^2-1)/a^2, a23a3241 = 0, a23a2323 = 0, a23a2332
= (a^4*b^2+a^2*b^2*c^2-a^4-2*a^2*b^2-a^2*c^2-b^2*c^2+a^2+b^2)/a^2, a23a3223 =
-(a^4*b^2+a^2*b^2*c^2-a^4-2*a^2*b^2-a^2*c^2-b^2*c^2+a^2+b^2)/a^2, a23a3232 = 0
, a24a1313 = 0, a24a1331 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/b^2/c^2, a24a3113 = (b
^2*c^2-c^2+1)*(a^2+c^2-1)/b^2/c^2, a24a3131 = 0, a24a1324 = 0, a24a1342 = (b^2
*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a24a3124 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b,
a24a3142 = 0, a24a2413 = 0, a24a2431 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, 
a24a4213 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a24a4231 = 0, a24a2424 = 0, 
a24a2442 = -(a^2+c^2-1)/c^2, a24a4224 = (a^2+c^2-1)/c^2, a24a4242 = 0, 
a31a1313 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a31a1331 = 0, a31a3113 = 0, 
a31a3131 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a31a1324 = (a^2+c^2-1)/c^2, 
a31a1342 = 0, a31a3124 = 0, a31a3142 = -(a^2+c^2-1)/c^2, a31a2413 = (a^2+c^2-1
)/c^2, a31a2431 = 0, a31a4213 = 0, a31a4231 = -(a^2+c^2-1)/c^2, a31a2424 = -b*
(a^2+c^2-1)/c^2, a31a2442 = 0, a31a4224 = 0, a31a4242 = b*(a^2+c^2-1)/c^2, 
a32a1414 = (a^2+c^2-1)/a^2, a32a1441 = 0, a32a4114 = 0, a32a4141 = -(a^2+c^2-1
)/a^2, a32a1423 = -b*(a^2+c^2-1)/a^2, a32a1432 = 0, a32a4123 = 0, a32a4132 = b
*(a^2+c^2-1)/a^2, a32a2314 = -b*(a^2+c^2-1)/a^2, a32a2341 = 0, a32a3214 = 0, 
a32a3241 = b*(a^2+c^2-1)/a^2, a32a2323 = -(a^4*b^2+a^2*b^2*c^2-a^4-2*a^2*b^2-a
^2*c^2-b^2*c^2+a^2+b^2)/a^2, a32a2332 = 0, a32a3223 = 0, a32a3232 = (a^4*b^2+a
^2*b^2*c^2-a^4-2*a^2*b^2-a^2*c^2-b^2*c^2+a^2+b^2)/a^2, a33a1111 = 0, a33a1122
= 0, a33a1133 = (b^2*c^2-c^2+1)/b, a33a1144 = -1, a33a2211 = 0, a33a2222 = 0,
a33a2233 = a^2*b^2-a^2-b^2, a33a2244 = b, a33a3311 = -(b^2*c^2-c^2+1)/b, 
a33a3322 = -a^2*b^2+a^2+b^2, a33a3333 = 0, a33a3344 = 0, a33a4422 = -b,
a33a4433 = 0, a33a4444 = 0, a34a1212 = 0, a34a1221 = 0, a34a2112 = 0, a34a2121
= 0, a34a1234 = -a^2-c^2+1, a34a1243 = b*(a^2+c^2-1), a34a2134 = b*(a^2+c^2-1)
, a34a2143 = -a^2-c^2+1, a34a3412 = a^2+c^2-1, a34a3421 = -b*(a^2+c^2-1), 
a34a4312 = -b*(a^2+c^2-1), a34a4321 = a^2+c^2-1, a34a3434 = 0, a34a3443 = 0, 
a34a4334 = 0, a34a4343 = 0, a41a1414 = -b*(a^2+c^2-1)/a^2, a41a1441 = 0, 
a41a4114 = 0, a41a4141 = b*(a^2+c^2-1)/a^2, a41a1423 = -(a^2*b^2-a^2-b^2)*(a^2
+c^2-1)/a^2, a41a1432 = 0, a41a4123 = 0, a41a4132 = (a^2*b^2-a^2-b^2)*(a^2+c^2
-1)/a^2, a41a2314 = -(a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2, a41a2341 = 0, a41a3214
= 0, a41a3241 = (a^2*b^2-a^2-b^2)*(a^2+c^2-1)/a^2, a41a2323 = (a^2*b^2-a^2-b^2
)*(a^2+c^2-1)/a^2*b, a41a2332 = 0, a41a3223 = 0, a41a3232 = -(a^2*b^2-a^2-b^2)
*(a^2+c^2-1)/a^2*b, a42a1313 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/b^2/c^2, a42a1331 =
0, a42a3113 = 0, a42a3131 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/b^2/c^2, a42a1324 = -
(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a42a1342 = 0, a42a3124 = 0, a42a3142 = (b^2
*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, a42a2413 = -(b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b,
a42a2431 = 0, a42a4213 = 0, a42a4231 = (b^2*c^2-c^2+1)*(a^2+c^2-1)/c^2/b, 
a42a2424 = (a^2+c^2-1)/c^2, a42a2442 = 0, a42a4224 = 0, a42a4242 = -(a^2+c^2-1
)/c^2, a43a1212 = 0, a43a1221 = 0, a43a2112 = 0, a43a2121 = 0, a43a1234 = b*(a
^2+c^2-1), a43a1243 = -a^2-c^2+1, a43a2134 = -a^2-c^2+1, a43a2143 = b*(a^2+c^2
-1), a43a3412 = -b*(a^2+c^2-1), a43a3421 = a^2+c^2-1, a43a4312 = a^2+c^2-1, 
a43a4321 = -b*(a^2+c^2-1), a43a3434 = 0, a43a3443 = 0, a43a4334 = 0, a43a4343
= 0, a44a1111 = 0, a44a1122 = 0, a44a1133 = (a^2*b^2-a^2-b^2)*(b^2*c^2-c^2+1)/
b^2, a44a1144 = (b^2*c^2-c^2+1)/b, a44a2211 = 0, a44a2222 = 0, a44a2233 = -1/b
*(a^2*b^2-a^2-b^2)*(b^2*c^2-c^2+1), a44a2244 = a^2*b^2-a^2-b^2, a44a3311 = -(a
^2*b^2-a^2-b^2)*(b^2*c^2-c^2+1)/b^2, a44a3322 = 1/b*(a^2*b^2-a^2-b^2)*(b^2*c^2
-c^2+1), a44a3333 = 0, a44a3344 = 0, a44a4411 = -(b^2*c^2-c^2+1)/b, a44a4422 =
-a^2*b^2+a^2+b^2, a44a4433 = 0, a44a4444 = 0]:

# We note in passing that, when Maple solved the above system of linear
# equations in the coefficients, it was doing doing so over the function
# field K(a,b,c), and so it may have steps in which it divided by
# polynomials in a,b,c which are not factors of the discriminant.
# So, the above gives a proof of the correctness of the coefficients
# subject to the condition that these polynomials are nonzero. 
# But then these identities would hold on an open part of the moduli
# space and so hold everywhere.
# 
solvesofar := factor(solvesofar):
assign(solvesofar):
A11 := A11*a^2*b^2*c^2:
A12 := A12*a^2*b^2*c^2:
A13 := A13*a^2*b^2*c^2:
A14 := A14*a^2*b^2*c^2:
A21 := A21*a^2*b^2*c^2:
A22 := A22*a^2*b^2*c^2:
A23 := A23*a^2*b^2*c^2:
A24 := A24*a^2*b^2*c^2:
A31 := A31*a^2*b^2*c^2:
A32 := A32*a^2*b^2*c^2:
A33 := A33*a^2*b^2*c^2:
A34 := A34*a^2*b^2*c^2:
A41 := A41*a^2*b^2*c^2:
A42 := A42*a^2*b^2*c^2:
A43 := A43*a^2*b^2*c^2:
A44 := A44*a^2*b^2*c^2:

# Recall the following factors of discrim(ccurve,x):
d := b^2*c^2-c^2+1:
e := a^2*b^2-a^2-b^2:
f := a^2+c^2-1:
g := b^2*c^2+a^2:

# The following give a more succinct way of writing the Aij such
# that Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E)*lj(D-E+D1) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4). 
# Of course, any column such as (A11,A21,A31,A41) gives
# (l1(D+E), l2(D+E), l3(D+E), l4(D+E)).
AA11 := -a^2*b*c^2*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
        -b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4)):
AA12 := a^2*b^2*c^2*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
        +b^2*f^2*(-u3*y4*(v3*z4-b*v4*z3) + u4*y3*(b*v3*z4-v4*z3)):
AA13 := a^2*b*f*(u1*y3*(d*v3*z1-b*v4*z2) - u3*y1*(d*v1*z3-b*v2*z4))
        +a^2*b^2*f*(-u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4)):
AA14 := b^2*c^2*f*(u1*y4*(b*v4*z1+e*v3*z2) - u4*y1*(b*v1*z4+e*v2*z3))
        +b^2*c^2*e*f*(u2*y3*(v4*z1-b*v3*z2) - u3*y2*(v1*z4-b*v2*z3)):
AA21 := -a^2*b^2*c^2*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
        +b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3)):
AA22 := a^2*c^2*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
        +f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4)):
AA23 := b^2*c^2*f*(-u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
        +b^2*c^2*f*(u2*y3*(b*v4*z1+e*v3*z2) - u3*y2*(b*v1*z4+e*v2*z3)):
AA24 := a^2*d*f*(-u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
        +a^2*b*f*(u2*y4*(d*v3*z1-b*v4*z2) - u4*y2*(d*v1*z3-b*v2*z4)):
AA31 := a^2*b*f*(-u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
        +a^2*b^2*f*(u2*y4*(v1*z3-b*v2*z4) - u4*y2*(v3*z1-b*v4*z2)):
AA32 := b^2*c^2*f*(u1*y4*(v1*z4-b*v2*z3) - u4*y1*(v4*z1-b*v3*z2))
        +b^2*c^2*f*(-u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2)):
AA33 := a^2*b*c^2*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
        -a^2*b*c^2*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2)):
AA34 := a^2*b^2*c^2*f*(-u1*y2*(v3*z4-b*v4*z3) + u2*y1*(b*v3*z4-v4*z3))
        +a^2*b^2*c^2*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1)):
AA41 := b^2*c^2*f*(-u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
        -b^2*c^2*e*f*(u2*y3*(v1*z4-b*v2*z3) - u3*y2*(v4*z1-b*v3*z2)):
AA42 := a^2*d*f*(u1*y3*(v1*z3-b*v2*z4) - u3*y1*(v3*z1-b*v4*z2))
        -a^2*b*f*(u2*y4*(d*v1*z3-b*v2*z4) - u4*y2*(d*v3*z1-b*v4*z2)):
AA43 := a^2*b^2*c^2*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
        -a^2*b^2*c^2*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1)):
AA44 := a^2*c^2*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
        -a^2*c^2*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2)):
check11 := factor(AA11 - A11);
check12 := factor(AA12 - A12);
check13 := factor(AA13 - A13);
check14 := factor(AA14 - A14);
check21 := factor(AA21 - A21);
check22 := factor(AA22 - A22);
check23 := factor(AA23 - A23);
check24 := factor(AA24 - A24);
check31 := factor(AA31 - A31);
check32 := factor(AA32 - A32);
check33 := factor(AA33 - A33);
check34 := factor(AA34 - A34);
check41 := factor(AA41 - A41);
check42 := factor(AA42 - A42);
check43 := factor(AA43 - A43);
check44 := factor(AA44 - A44);
# 
# The following give the Jij such
# that Jij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E+D1)*lj(D-E) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (J11,J21,J31,J41) gives
# (l1(D+E+D1), l2(D+E+D1), l3(D+E+D1), l4(D+E+D1)).
# These are obtained from taking the Aij, swapping i <--> j,
# and replacing E by -E (which means replacing z3,z4 by -z3,-z4). 
# 
 J11 := -a^2*b*c^2*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
        +b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4)):
 J12 := -a^2*b^2*c^2*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
        -b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3)):
 J13 := a^2*b*f*(u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
        -a^2*b^2*f*(u2*y4*(v1*z3-b*v2*z4) + u4*y2*(v3*z1-b*v4*z2)):
 J14 := b^2*c^2*f*(u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
        +b^2*c^2*e*f*(u2*y3*(v1*z4-b*v2*z3) + u3*y2*(v4*z1-b*v3*z2)):
 J21 := a^2*b^2*c^2*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
        +b^2*f^2*(u3*y4*(v3*z4-b*v4*z3) - u4*y3*(b*v3*z4-v4*z3)):
 J22 := a^2*c^2*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
        -f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4)):
 J23 := -b^2*c^2*f*(u1*y4*(v1*z4-b*v2*z3) + u4*y1*(v4*z1-b*v3*z2))
        +b^2*c^2*f*(u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2)):
 J24 := -a^2*d*f*(u1*y3*(v1*z3-b*v2*z4) + u3*y1*(v3*z1-b*v4*z2))
        +a^2*b*f*(u2*y4*(d*v1*z3-b*v2*z4) + u4*y2*(d*v3*z1-b*v4*z2)):
 J31 := a^2*b*f*(u1*y3*(d*v3*z1-b*v4*z2) + u3*y1*(d*v1*z3-b*v2*z4))
        -a^2*b^2*f*(u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4)):
 J32 := -b^2*c^2*f*(u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
        +b^2*c^2*f*(u2*y3*(b*v4*z1+e*v3*z2) + u3*y2*(b*v1*z4+e*v2*z3)):
 J33 := -a^2*b*c^2*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
        -a^2*b*c^2*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2)):
 J34 := -a^2*b^2*c^2*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
        -a^2*b^2*c^2*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1)):
 J41 := b^2*c^2*f*(u1*y4*(b*v4*z1+e*v3*z2) + u4*y1*(b*v1*z4+e*v2*z3))
        +b^2*c^2*e*f*(u2*y3*(v4*z1-b*v3*z2) + u3*y2*(v1*z4-b*v2*z3)):
 J42 := -a^2*d*f*(u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
        +a^2*b*f*(u2*y4*(d*v3*z1-b*v4*z2) + u4*y2*(d*v1*z3-b*v2*z4)):
 J43 := a^2*b^2*c^2*f*(u1*y2*(v3*z4-b*v4*z3) - u2*y1*(b*v3*z4-v4*z3))
        +a^2*b^2*c^2*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1)):
 J44 := -a^2*c^2*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
        -a^2*c^2*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2)):

check11 := factor(J11 - subs(z3=-z3,z4=-z4,A11));
check12 := factor(J12 - subs(z3=-z3,z4=-z4,A21));
check13 := factor(J13 - subs(z3=-z3,z4=-z4,A31));
check14 := factor(J14 - subs(z3=-z3,z4=-z4,A41));
check21 := factor(J21 - subs(z3=-z3,z4=-z4,A12));
check22 := factor(J22 - subs(z3=-z3,z4=-z4,A22));
check23 := factor(J23 - subs(z3=-z3,z4=-z4,A32));
check24 := factor(J24 - subs(z3=-z3,z4=-z4,A42));
check31 := factor(J31 - subs(z3=-z3,z4=-z4,A13));
check32 := factor(J32 - subs(z3=-z3,z4=-z4,A23));
check33 := factor(J33 - subs(z3=-z3,z4=-z4,A33));
check34 := factor(J34 - subs(z3=-z3,z4=-z4,A43));
check41 := factor(J41 - subs(z3=-z3,z4=-z4,A14));
check42 := factor(J42 - subs(z3=-z3,z4=-z4,A24));
check43 := factor(J43 - subs(z3=-z3,z4=-z4,A34));
check44 := factor(J44 - subs(z3=-z3,z4=-z4,A44));
# 
# [End of Part 3]
#######################################################################
# Part 4. In this part, we shall find a claimed complete set of defining 
# equations. More precisely: in this part, we shall find a set
# of equations which we shall in the part show to hold;
# then in a later part (Part 9) we shall show them to be a complete
# set of defining equations.  
# Let ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) be a point
# in our P^3 x P^3 embedding.
# The projective equality of arr11 and arr12 (above)
# gave: arr11[j]*arr12[k] - arr11[k]*arr11[j] and so a number
# of quartics of bidegree (2,2) where each term is of the form va*vb*zc*zd.
# There is also the Kummer equation in (v1,v2,v3,v4) and the
# Kummer equation in (z1,z2,z3,z4). 
#   What we know from Section 2 of the article is that there is
# a set of defining equations of overall degree at most 4, which
# have in the resulting variety:
#   - 1 independent equation of bidegree (4,0), 
#   - 1 independent equation of bidegree (0,4),
#   - 16 independent equations of bidegree (3,1), 
#   - 16 independent equations of bidegree (1,3),
#   - 36 independent equations of bidegree (2,2),
#   - 4 independent equations of bidegree (2,1),
#   - 4 independent equations of bidegree (1,2).
#  Of course, we already know the (4,0) form, namely the Kummer
# equation in v1,v2,v3,v4 and we already know the (0,4) form, namely 
# the Kummer equation in z1,z2,z3,z4.
#   Let us now turn our attention to the (2,2) forms.
# Recall the matrix Jij = ( li(D+E+D1)*lj(D-E) ) of the previous part.
# The columns of Jij are projectively equal, and we can exploit
# this for specific D, such as D = D2, and general
# E = ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) to get further (2,2) forms.
# We hope that these, together with the (2,2) equations 
# already obtained from the equality of arr11,arr12 will give
# the required 36 independent (2,2) forms.
# The following is a specialisation of a,b,c, which we can use
# to check numerically that we have the right number of independent
# equations for this special numerical case, and then we can
# confirm this in full generality afterwards.
subabc := [a=1/7, b=7, c=1/7]:

# The following constructs the matrix JD2, which is what we get
# when we take D = D2 and E = ( (v1,v2,v3,v4), (z1,z2,z3,z4) )
# in the matrix J of Part 3.
Jmatrix := matrix( [[J11,J12,J13,J14],[J21,J22,J23,J24],
                    [J31,J32,J33,J34],[J41,J42,J43,J44]] ):
subD2 := [ u1 = lD2[1,1], u2 = lD2[2,1], u3 = lD2[3,1], u4 = lD2[4,1],
           y1 = lD3[1,1], y2 = lD3[2,1], y3 = lD3[3,1], y4 = lD3[4,1] ]: 
JD2 := matrix(4,4):
for j from 1 to 4 do for k from 1 to 4 do
  JD2[j,k] := factor( subs( op(subD2), Jmatrix[j,k] ) )
od od:

# The following arrD2 gives all (2,2) equations that arise from
# the fact that the columns of J are projectively equation,
# by taking all possible cross products. 
arrD2 := []:
for j from 1 to 4 do for k from 1 to 4 do
for l from j+1 to 4 do for m from k+1 to 4 do
  arrD2 := [ op(arrD2), factor( JD2[j,k]*JD2[l,m] - JD2[l,k]*JD2[j,m] ) ]:
od od od od:

# The following arrD2s is the same, but for the special numerical case.
arrD2s := []:
for j from 1 to nops(arrD2) do 
  arrD2s := [ op(arrD2s), subs( op(subabc), arrD2[j] ) ]
od:
#
# Let's check whether those already obtained from arr11,arr12
# are in this variety, at least for the special numerical case.
# GbasisD2 := Basis( arrD2s, tdeg(v1,v2,v3,v4,z1,z2,z3,z4)):
# for j from 1 to 4 do for k from 1 to 4 do
# print(NormalForm( subs(op(subabc),arr11[j]*arr12[k]-arr11[k]*arr12[j]),
#                GbasisD2, tdeg(v1,v2,v3,v4,z1,z2,z3,z4))):
# od od:
# The above suggests that some of these are in the variety
# derived from JD2, but not all.
# The next thing might be to find out now many of our equations
# so far are independent.
#
getarray := proc(polyvz) local temp, tempv, j:
# This take a polynomial, biquadratic in v1,v2,v3,v4 and z1,z2,z3,z4 
# and outputs its array of 100 coefficients of the v's and z's.
temp := []:
tempv :=
[coeff(polyvz,v1,2),coeff(polyvz,v2,2),coeff(polyvz,v3,2),coeff(polyvz,v4,2),
 coeff(coeff(polyvz,v1,1),v2,1), coeff(coeff(polyvz,v1,1),v3,1),
 coeff(coeff(polyvz,v1,1),v4,1), coeff(coeff(polyvz,v2,1),v3,1),
 coeff(coeff(polyvz,v2,1),v4,1), coeff(coeff(polyvz,v3,1),v4,1) ]:
for j from 1 to 10 do
  temp := [ op(temp),
 coeff(tempv[j],z1,2),coeff(tempv[j],z2,2),
 coeff(tempv[j],z3,2),coeff(tempv[j],z4,2),
 coeff(coeff(tempv[j],z1,1),z2,1), coeff(coeff(tempv[j],z1,1),z3,1),
 coeff(coeff(tempv[j],z1,1),z4,1), coeff(coeff(tempv[j],z2,1),z3,1),
 coeff(coeff(tempv[j],z2,1),z4,1), coeff(coeff(tempv[j],z3,1),z4,1) ]:
od:
temp:
end:

getarray( arrD2s[1] ):
arrcoeffD2s := []:
for j from 1 to nops(arrD2s) do
  arrcoeffD2s := [ op(arrcoeffD2s), getarray( arrD2s[j] ) ]
od:

arrD2mtxs := matrix( arrcoeffD2s ):
rank(arrD2mtxs):
# This gave rank 30, for our special numerical case.
 
# Let's now do the same for the matrix A that we did for J.
# The following constructs the matrix AD2, which is what we get
# when we take D = D2 and E = ( (v1,v2,v3,v4), (z1,z2,z3,z4) )
# in the matrix A of Part 3.
Amatrix := matrix( [[A11,A12,A13,A14],[A21,A22,A23,A24],
                    [A31,A32,A33,A34],[A41,A42,A43,A44]] ):
subD2 := [ u1 = lD2[1,1], u2 = lD2[2,1], u3 = lD2[3,1], u4 = lD2[4,1],
           y1 = lD3[1,1], y2 = lD3[2,1], y3 = lD3[3,1], y4 = lD3[4,1] ]: 

AD2 := matrix(4,4):
for j from 1 to 4 do for k from 1 to 4 do
  AD2[j,k] := factor( subs( op(subD2), Amatrix[j,k] ) )
od od:

# The following AD2 gives all (2,2) equations that arise from
# the fact that the columns of A are projectively equation,
# by taking all possible cross products. 
arrAD2 := []:
for j from 1 to 4 do for k from 1 to 4 do
for l from j+1 to 4 do for m from k+1 to 4 do
  arrAD2 := [ op(arrAD2), factor( AD2[j,k]*AD2[l,m] - AD2[l,k]*AD2[j,m] ) ]:
od od od od:

# The following arrAD2s is the same, but for the special numerical case.
arrAD2s := []:
for j from 1 to nops(arrD2) do 
  arrAD2s := [ op(arrAD2s), subs( op(subabc), arrAD2[j] ) ]
od:
#
# Let's check whether those already obtained from arr11,arr12
# are in this variety.
# GbasisAD2 := Basis( arrAD2s, tdeg(v1,v2,v3,v4,z1,z2,z3,z4)):
# for j from 1 to 4 do for k from 1 to 4 do
# print(NormalForm( subs(op(subabc),arr11[j]*arr12[k]-arr11[k]*arr12[j]),
#                GbasisAD2, tdeg(v1,v2,v3,v4,z1,z2,z3,z4))):
# od od:
# The above suggests that some of these are in the variety
# derived from JAD2, but not all.
# The next thing might be to find out now many of our equations
# so far are independent.
#

getarray( arrAD2s[1] ):
arrcoeffAD2s := []:
for j from 1 to nops(arrAD2s) do
  arrcoeffAD2s := [ op(arrcoeffAD2s), getarray( arrAD2s[j] ) ]
od:

arrAD2mtxs := matrix( arrcoeffAD2s ):
rank(arrAD2mtxs):
# This gave 30.

arrJAD2mtxs := matrix( [ op(arrcoeffD2s), op(arrcoeffAD2s) ]):
# This still gives rank 30.

# Let's also check the equations from arr11,arr12.
arrdefeqnsD1s := []:
for j from 1 to nops(defeqnsD1) do
  arrdefeqnsD1s := [ op(arrdefeqnsD1s), 
                     getarray( subs(op(subabc),
                     subs(vv1=v1,vv2=v2,vv3=v3,vv4=v4,defeqnsD1[j])) ) ]
od:

arrdefeqnsD1mtxs := matrix( arrdefeqnsD1s ):
rank(arrdefeqnsD1mtxs):
# This gave rank 15.
mtxall := matrix( [ op(arrcoeffD2s), op(arrdefeqnsD1s) ] ):
# This gave rank 36, exactly as desired.
# So, the projective equivalence of arr11,arr12,
# together with the fact that the columns of J are projectively
# equal for D = D2, gives us all of the 36 independent quartics
# which are linear combinations of the va*vb*zc*zd.
# 
# In summary so far:
# Recall that our curve is y^2 = ccurve, where: 
# ccurve :=
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2):
# and that:
# d := b^2*c^2-c^2+1:
# e := a^2*b^2-a^2-b^2:
# f := a^2+c^2-1:
# g := b^2*c^2+a^2:
# There should be:
# (a) 1 of the form (4,0): v_i v_j v_k v_l (the Kummer eqn),
# (b) 1 of the form (0,4): z_i z_j z_k z_l (the Kummer eqn),
# (c) 16 of the form (3,1): v_i v_j v_k z_l,
# (d) 16 of the form (1,3): v_i z_j z_k z_l,
# (e) 36 of the form (2,2): v_i v_j z_k z_l,
# (f) 4 of the form (2,1): v_i v_j z_k,
# (g) 4 of the form (1,2): v_i z_j z_k,
# and we so far have enough (for our special case) of type (a),(b),(e).
#   As an aside, note that the defining equations aren't affected 
# by whether we choose D1 (our point of order 4) to be D1 or -D1,
# since ( l(D) ), ( l(D+D1) ) is the same as ( l(-D) ), ( l(-D-D1) ). 
# We also expect the defining equations to be invariant under 
# (v1,v2,v3,v4) <--> (z1,z2,z3,z4), since any equation satisfied
# by ( l(D) ), ( l(D+D1) ) [for any D], should also work 
# for ( l(-D-D1) ), ( l(-D-D1+D1) ).
# 
# Recall, we showed earlier that arr11, arr12 are proj equal, where: 
# arr11 := [ b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2),
#            -b*g*(a^2*c^2*v1*v2-f*v3*v4),
#            -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2),
#            a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2),
#            a^2*b*c^2*g*(v1*v2-v3*v4),
#            a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2) ]:
# arr12 := [z1^2, z1*z2, z2^2, -z3^2, -z3*z4, -z4^2]:
# 
# Similarly, we showed arr21, arr22 are proj equal, where: 
# arr21 := [ b^2*(a^2*c^2*(-f*z1^2+e*z2^2)-c^2*e*f*z3^2+a^2*f*z4^2), 
#          -b*g*(a^2*c^2*z1*z2-f*z3*z4),
#          -a^2*c^2*(d*z1^2+b^2*f*z2^2)+f*(a^2*d*z3^2+b^2*c^2*z4^2),
#          a^2*b^2*c^2*(c^2*z1^2+a^2*z2^2-f*z3^2-z4^2),
#          a^2*b*c^2*g*(z1*z2-z3*z4),
#          a^2*c^2*(a^2*d*z1^2-b^2*c^2*e*z2^2+d*e*z3^2-b^2*f*z4^2) ]:
# arr22 := [v1^2, v1*v2, v2^2, -v3^2, -v3*v4, -v4^2]:
# (which are just arr11, arr12, with the vi's and zi's swapped). 
#  Of course, the projective equality of arr21, arr22 can be deduced 
# from the projective equality of arr11, arr12, just by applying
# the linear changed of coordingates to arr11, arr12 which solves
# in arr11 for v1^2, v1*v2, v2^2, -v3^2, -v3*v4, -v4^2.
# Check this now:
common := b^2*a^2*c^2*(c-1)*(c+1)*(a-1)*(a+1)*(b^2*c^2+a^2)^2:               
factor(subs( z1 = arr11[2]/z2, z3 = -arr11[5]/z4,                            
subs( z1^2 = arr11[1], z2^2 = arr11[3], z3^2 = -arr11[4], z4^2 = -arr11[6],  
      [arr21[1]/common, arr21[2]/common, arr21[3]/common,                    
       arr21[4]/common, arr21[5]/common, arr21[6]/common] ))):
# This gave: [v1^2, v1*v2, v2^2, -v3^2, -v3*v4, -v4^2], as expected. 
# Note that the discrim of y^2 = ccurve being nonzero also  
# guarantees that common factor is nonzero. 
# 
# Note that clearly (g) should be given by: 
defeqn1 := v2*arr21[1] - v1*arr21[2]:
defeqn2 := v2*arr21[2] - v1*arr21[3]:
defeqn3 := v4*arr21[4] - v3*arr21[5]:
defeqn4 := v4*arr21[5] - v3*arr21[6]:
# Clearly these give all 4 of them, since they are independent,
# since (for example) only defeqn1 has a nonzero coeff of v2*z1^2:
[ coeff(coeff(defeqn1,v2,1),z1,2), coeff(coeff(defeqn2,v2,1),z1,2), 
  coeff(coeff(defeqn3,v2,1),z1,2), coeff(coeff(defeqn4,v2,1),z1,2) ]:
# and only defeqn2 has a nonzero coeff of v1*z1^2: 
[ coeff(coeff(defeqn1,v1,1),z1,2), coeff(coeff(defeqn2,v1,1),z1,2), 
  coeff(coeff(defeqn3,v1,1),z1,2), coeff(coeff(defeqn4,v1,1),z1,2) ]:
# and only defeqn3 has a nonzero coeff of v4*z1^2:
[ coeff(coeff(defeqn1,v4,1),z1,2), coeff(coeff(defeqn2,v4,1),z1,2), 
  coeff(coeff(defeqn3,v4,1),z1,2), coeff(coeff(defeqn4,v4,1),z1,2) ]:
# and only defeqn4 has a nonzero coeff of v3*z1^2:
[ coeff(coeff(defeqn1,v3,1),z1,2), coeff(coeff(defeqn2,v3,1),z1,2), 
  coeff(coeff(defeqn3,v3,1),z1,2), coeff(coeff(defeqn4,v3,1),z1,2) ]:
# 
# The following is a digression, setting up Kummer coordinates
# to help with any testing.
# First recall the standard Kummer coordinates: 
f0xu := 2*f0+f1*(x+u)+2*f2*(x*u)+f3*(x+u)*(x*u)
             +2*f4*(x*u)^2+f5*(x+u)*(x*u)^2+2*f6*(x*u)^3:
k1sub := 1:  k2sub := x+u:  k3sub := x*u:  k4sub := (f0xu-2*y*v)/((x-u)^2):
# Now replace f0,..,f6 by the coefficients of ccurve: 
k1Dsub := subs( op(subf), k1sub ): 
k2Dsub := subs( op(subf), k2sub ): 
k3Dsub := subs( op(subf), k3sub ): 
k4Dsub := subs( op(subf), k4sub ): 
lDsub := 
multiply( Pdiaginverse, matrix( [ [k1Dsub], [k2Dsub], [k3Dsub], [k4Dsub] ] ) ):
# The following are effectively the v1,v2,v3,v4 for general D. 
l1Dsub := factor(lDsub[1,1]*(u-x)^2/2):
l2Dsub := factor(lDsub[2,1]*(u-x)^2/2):
l3Dsub := factor(lDsub[3,1]*(u-x)^2/2):
l4Dsub := factor(lDsub[4,1]*(u-x)^2/2):
# Check that they satisfy the Kummer eqn in the diagonalised coords. 
expand(subs(l1 = l1Dsub, l2 = l2Dsub, l3 = l3Dsub, l4 = l4Dsub, kummereqnl )):
check := expand( subs(y^2 = ccurve, v^2 = subs(x=u,ccurve), % ) );
# 
# D1 = { (tryx, ysoln), conjugate }, where:
tryx := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2+(b-1)*RootOf(-4*a^2*b^3*c^4
 -4*a^4*b^2*c^2-4*a^2*b^2*c^4-b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2))
 /(b*c^2+a^2):
ysoln := -1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)
 /(b*c^2+a^2)^3*RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
 -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2)+1/2*(b^2*c^2+a^2)^2
 *(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2-2*b^2*c^4+2*a^4*b-a^2*b*c^2
 +b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
check := simplify( ysoln^2 - subs(x = tryx, ccurve) );
tryxconj := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2-(b-1)*RootOf(-4*a^2*b^3*c^4
 -4*a^4*b^2*c^2-4*a^2*b^2*c^4-b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2))
 /(b*c^2+a^2):
ysolnconj := 1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)
 /(b*c^2+a^2)^3*RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
 -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2)+1/2*(b^2*c^2+a^2)^2
 *(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2-2*b^2*c^4+2*a^4*b-a^2*b*c^2
 +b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
check := simplify( ysolnconj^2 - subs(x = tryxconj, ccurve) );
# We now want to add 
# { (x,y), (u,v) } + { (tryx, ysoln), (tryxconj, ysolnconj) } 
# and find its image in the Kummer.
# First find the cubic through the 4 points:
sqrttemp := RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
                   -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2):
cubictemp := g3*X^3 + g2*X^2 + g1*X + g0:
solve( { subs(X=x,cubictemp)-y, subs(X=u,cubictemp)-v,
         coeff(simplify(subs(X=tryx,cubictemp)-ysoln),sqrttemp,0), 
         coeff(simplify(subs(X=tryx,cubictemp)-ysoln),sqrttemp,1) },
       { g3,g2,g1,g0} ):
assign(%):
cubictemp := cubictemp:
residquad := factor(  subs( y^2 = ccurve, v^2 = subs(x=u,ccurve),
         expand( cubictemp^2 - subs(x=X, ccurve) ) )
        / (-a^2*b^4*c^2+a^2*b^3*c^2-X*b^3*c^2+a^2*b^2*c^2+b^4*c^2
           +X^2*b*c^2-X*b^2*c^2-a^2*b*c^2+X^2*a^2-X*a^2*b-X*a^2+a^2*b)  
        / (X-x) / (X-u)
        *(u-x)^2
        *(a^2*b^4*c^2-a^2*b^3*c^2-a^2*b^2*c^2-b^4*c^2+b^3*c^2*x+a^2*b*c^2
          +b^2*c^2*x-b*c^2*x^2+a^2*b*x-a^2*x^2-a^2*b+a^2*x)^2
        *(a^2*b^4*c^2-a^2*b^3*c^2-a^2*b^2*c^2-b^4*c^2+b^3*c^2*u+a^2*b*c^2
          +b^2*c^2*u-b*c^2*u^2+a^2*b*u-a^2*u^2-a^2*b+a^2*u)^2 ):
# [End of digression]
#
# Simiarly, (f) should be given by:
defeqn5 := z2*arr11[1] - z1*arr11[2]:
defeqn6 := z2*arr11[2] - z1*arr11[3]:
defeqn7 := z4*arr11[4] - z3*arr11[5]:
defeqn8 := z4*arr11[5] - z3*arr11[6]:
# Clearly these give all 4 of them, since they are independent,
# since (for example) only defeqn5 has a nonzero coeff of z2*v1^2:
[ coeff(coeff(defeqn5,z2,1),v1,2), coeff(coeff(defeqn6,z2,1),v1,2), 
  coeff(coeff(defeqn7,z2,1),v1,2), coeff(coeff(defeqn8,z2,1),v1,2) ]:
# and only defeqn6 has a nonzero coeff of z1*v1^2: 
[ coeff(coeff(defeqn5,z1,1),v1,2), coeff(coeff(defeqn6,z1,1),v1,2), 
  coeff(coeff(defeqn7,z1,1),v1,2), coeff(coeff(defeqn8,z1,1),v1,2) ]:
# and only defeqn7 has a nonzero coeff of z4*v1^2:
[ coeff(coeff(defeqn5,z4,1),v1,2), coeff(coeff(defeqn6,z4,1),v1,2), 
  coeff(coeff(defeqn7,z4,1),v1,2), coeff(coeff(defeqn8,z4,1),v1,2) ]:
# and only defeqn8 has a nonzero coeff of z3*v1^2:
[ coeff(coeff(defeqn5,z3,1),v1,2), coeff(coeff(defeqn6,z3,1),v1,2), 
  coeff(coeff(defeqn7,z3,1),v1,2), coeff(coeff(defeqn8,z3,1),v1,2) ]:
# 
# Each member of (g) times each zi gives 16 of type (d).
# Check that these are independent (regarded as lin combs of monomials),
# in which case they would give all of (d), in which case nothing
# of type (d) would need to be included in the defining eqns. 
check11 := expand(z1*(v2*arr21[1] - v1*arr21[2])):
check12 := expand(z2*(v2*arr21[1] - v1*arr21[2])):
check13 := expand(z3*(v2*arr21[1] - v1*arr21[2])):
check14 := expand(z4*(v2*arr21[1] - v1*arr21[2])):
check21 := expand(z1*(v2*arr21[2] - v1*arr21[3])):
check22 := expand(z2*(v2*arr21[2] - v1*arr21[3])):
check23 := expand(z3*(v2*arr21[2] - v1*arr21[3])):
check24 := expand(z4*(v2*arr21[2] - v1*arr21[3])):
check31 := expand(z1*(v4*arr21[4] - v3*arr21[5])):
check32 := expand(z2*(v4*arr21[4] - v3*arr21[5])):
check33 := expand(z3*(v4*arr21[4] - v3*arr21[5])):
check34 := expand(z4*(v4*arr21[4] - v3*arr21[5])):
check41 := expand(z1*(v4*arr21[5] - v3*arr21[6])):
check42 := expand(z2*(v4*arr21[5] - v3*arr21[6])):
check43 := expand(z3*(v4*arr21[5] - v3*arr21[6])):
check44 := expand(z4*(v4*arr21[5] - v3*arr21[6])):
# Clearly these give all 4 of them, since they are independent,
# since (for example) only check11 has a nonzero coeff of v2*z1^3:
[ coeff(coeff(check11,v2,1),z1,3), coeff(coeff(check12,v2,1),z1,3), 
  coeff(coeff(check13,v2,1),z1,3), coeff(coeff(check14,v2,1),z1,3), 
  coeff(coeff(check21,v2,1),z1,3), coeff(coeff(check22,v2,1),z1,3), 
  coeff(coeff(check33,v2,1),z1,3), coeff(coeff(check24,v2,1),z1,3), 
  coeff(coeff(check31,v2,1),z1,3), coeff(coeff(check32,v2,1),z1,3), 
  coeff(coeff(check33,v2,1),z1,3), coeff(coeff(check34,v2,1),z1,3), 
  coeff(coeff(check41,v2,1),z1,3), coeff(coeff(check42,v2,1),z1,3), 
  coeff(coeff(check43,v2,1),z1,3), coeff(coeff(check44,v2,1),z1,3) ]:
# and only check12 has a nonzero coeff of v2*z2^3:
[ coeff(coeff(check11,v2,1),z2,3), coeff(coeff(check12,v2,1),z2,3), 
  coeff(coeff(check13,v2,1),z2,3), coeff(coeff(check14,v2,1),z2,3), 
  coeff(coeff(check21,v2,1),z2,3), coeff(coeff(check22,v2,1),z2,3), 
  coeff(coeff(check33,v2,1),z2,3), coeff(coeff(check24,v2,1),z2,3), 
  coeff(coeff(check31,v2,1),z2,3), coeff(coeff(check32,v2,1),z2,3), 
  coeff(coeff(check33,v2,1),z2,3), coeff(coeff(check34,v2,1),z2,3), 
  coeff(coeff(check41,v2,1),z2,3), coeff(coeff(check42,v2,1),z2,3), 
  coeff(coeff(check43,v2,1),z2,3), coeff(coeff(check44,v2,1),z2,3) ]:
# and only check13 has a nonzero coeff of v2*z1^2*z3:
[ coeff(coeff(coeff(check11,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check12,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check13,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check14,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check21,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check22,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check23,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check24,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check31,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check32,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check33,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check34,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check41,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check42,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check43,v2,1),z1,2),z3), 
  coeff(coeff(coeff(check44,v2,1),z1,2),z3) ]:
# and only check14 has a nonzero coeff of v2*z1^2*z4:
[ coeff(coeff(coeff(check11,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check12,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check13,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check14,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check21,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check22,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check23,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check24,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check31,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check32,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check33,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check34,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check41,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check42,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check43,v2,1),z1,2),z4), 
  coeff(coeff(coeff(check44,v2,1),z1,2),z4) ]:
# and only check21 has a nonzero coeff of v1*z1^3:
[ coeff(coeff(check11,v1,1),z1,3), coeff(coeff(check12,v1,1),z1,3), 
  coeff(coeff(check13,v1,1),z1,3), coeff(coeff(check14,v1,1),z1,3), 
  coeff(coeff(check21,v1,1),z1,3), coeff(coeff(check22,v1,1),z1,3), 
  coeff(coeff(check33,v1,1),z1,3), coeff(coeff(check24,v1,1),z1,3), 
  coeff(coeff(check31,v1,1),z1,3), coeff(coeff(check32,v1,1),z1,3), 
  coeff(coeff(check33,v1,1),z1,3), coeff(coeff(check34,v1,1),z1,3), 
  coeff(coeff(check41,v1,1),z1,3), coeff(coeff(check42,v1,1),z1,3), 
  coeff(coeff(check43,v1,1),z1,3), coeff(coeff(check44,v1,1),z1,3) ]:
# and only check22 has a nonzero coeff of v1*z2^3:
[ coeff(coeff(check11,v1,1),z2,3), coeff(coeff(check12,v1,1),z2,3), 
  coeff(coeff(check13,v1,1),z2,3), coeff(coeff(check14,v1,1),z2,3), 
  coeff(coeff(check21,v1,1),z2,3), coeff(coeff(check22,v1,1),z2,3), 
  coeff(coeff(check33,v1,1),z2,3), coeff(coeff(check24,v1,1),z2,3), 
  coeff(coeff(check31,v1,1),z2,3), coeff(coeff(check32,v1,1),z2,3), 
  coeff(coeff(check33,v1,1),z2,3), coeff(coeff(check34,v1,1),z2,3), 
  coeff(coeff(check41,v1,1),z2,3), coeff(coeff(check42,v1,1),z2,3), 
  coeff(coeff(check43,v1,1),z2,3), coeff(coeff(check44,v1,1),z2,3) ]:
# and only check23 has a nonzero coeff of v1*z1^2*z3:
[ coeff(coeff(coeff(check11,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check12,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check13,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check14,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check21,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check22,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check23,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check24,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check31,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check32,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check33,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check34,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check41,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check42,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check43,v1,1),z1,2),z3), 
  coeff(coeff(coeff(check44,v1,1),z1,2),z3) ]:
# and only check24 has a nonzero coeff of v1*z1^2*z4:
[ coeff(coeff(coeff(check11,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check12,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check13,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check14,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check21,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check22,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check23,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check24,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check31,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check32,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check33,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check34,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check41,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check42,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check43,v1,1),z1,2),z4), 
  coeff(coeff(coeff(check44,v1,1),z1,2),z4) ]:
# and only check31 has a nonzero coeff of v4*z1^3:
[ coeff(coeff(check11,v4,1),z1,3), coeff(coeff(check12,v4,1),z1,3), 
  coeff(coeff(check13,v4,1),z1,3), coeff(coeff(check14,v4,1),z1,3), 
  coeff(coeff(check21,v4,1),z1,3), coeff(coeff(check22,v4,1),z1,3), 
  coeff(coeff(check33,v4,1),z1,3), coeff(coeff(check24,v4,1),z1,3), 
  coeff(coeff(check31,v4,1),z1,3), coeff(coeff(check32,v4,1),z1,3), 
  coeff(coeff(check33,v4,1),z1,3), coeff(coeff(check34,v4,1),z1,3), 
  coeff(coeff(check41,v4,1),z1,3), coeff(coeff(check42,v4,1),z1,3), 
  coeff(coeff(check43,v4,1),z1,3), coeff(coeff(check44,v4,1),z1,3) ]:
# and only check32 has a nonzero coeff of v4*z2^3:
[ coeff(coeff(check11,v4,1),z2,3), coeff(coeff(check12,v4,1),z2,3), 
  coeff(coeff(check13,v4,1),z2,3), coeff(coeff(check14,v4,1),z2,3), 
  coeff(coeff(check21,v4,1),z2,3), coeff(coeff(check22,v4,1),z2,3), 
  coeff(coeff(check33,v4,1),z2,3), coeff(coeff(check24,v4,1),z2,3), 
  coeff(coeff(check31,v4,1),z2,3), coeff(coeff(check32,v4,1),z2,3), 
  coeff(coeff(check33,v4,1),z2,3), coeff(coeff(check34,v4,1),z2,3), 
  coeff(coeff(check41,v4,1),z2,3), coeff(coeff(check42,v4,1),z2,3), 
  coeff(coeff(check43,v4,1),z2,3), coeff(coeff(check44,v4,1),z2,3) ]:
# and only check33 has a nonzero coeff of v4*z1^2*z3:
[ coeff(coeff(coeff(check11,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check12,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check13,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check14,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check21,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check22,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check23,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check24,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check31,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check32,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check33,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check34,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check41,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check42,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check43,v4,1),z1,2),z3), 
  coeff(coeff(coeff(check44,v4,1),z1,2),z3) ]:
# and only check34 has a nonzero coeff of v4*z1^2*z4:
[ coeff(coeff(coeff(check11,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check12,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check13,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check14,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check21,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check22,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check23,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check24,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check31,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check32,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check33,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check34,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check41,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check42,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check43,v4,1),z1,2),z4), 
  coeff(coeff(coeff(check44,v4,1),z1,2),z4) ]:
# and only check41 has a nonzero coeff of v3*z1^3:
[ coeff(coeff(check11,v3,1),z1,3), coeff(coeff(check12,v3,1),z1,3), 
  coeff(coeff(check13,v3,1),z1,3), coeff(coeff(check14,v3,1),z1,3), 
  coeff(coeff(check21,v3,1),z1,3), coeff(coeff(check22,v3,1),z1,3), 
  coeff(coeff(check33,v3,1),z1,3), coeff(coeff(check24,v3,1),z1,3), 
  coeff(coeff(check31,v3,1),z1,3), coeff(coeff(check32,v3,1),z1,3), 
  coeff(coeff(check33,v3,1),z1,3), coeff(coeff(check34,v3,1),z1,3), 
  coeff(coeff(check41,v3,1),z1,3), coeff(coeff(check42,v3,1),z1,3), 
  coeff(coeff(check43,v3,1),z1,3), coeff(coeff(check44,v3,1),z1,3) ]:
# and only check42 has a nonzero coeff of v3*z2^3:
[ coeff(coeff(check11,v3,1),z2,3), coeff(coeff(check12,v3,1),z2,3), 
  coeff(coeff(check13,v3,1),z2,3), coeff(coeff(check14,v3,1),z2,3), 
  coeff(coeff(check21,v3,1),z2,3), coeff(coeff(check22,v3,1),z2,3), 
  coeff(coeff(check33,v3,1),z2,3), coeff(coeff(check24,v3,1),z2,3), 
  coeff(coeff(check31,v3,1),z2,3), coeff(coeff(check32,v3,1),z2,3), 
  coeff(coeff(check33,v3,1),z2,3), coeff(coeff(check34,v3,1),z2,3), 
  coeff(coeff(check41,v3,1),z2,3), coeff(coeff(check42,v3,1),z2,3), 
  coeff(coeff(check43,v3,1),z2,3), coeff(coeff(check44,v3,1),z2,3) ]:
# and only check43 has a nonzero coeff of v3*z1^2*z3:
[ coeff(coeff(coeff(check11,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check12,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check13,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check14,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check21,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check22,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check23,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check24,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check31,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check32,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check33,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check34,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check41,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check42,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check43,v3,1),z1,2),z3), 
  coeff(coeff(coeff(check44,v3,1),z1,2),z3) ]:
# and only check44 has a nonzero coeff of v3*z1^2*z4:
[ coeff(coeff(coeff(check11,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check12,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check13,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check14,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check21,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check22,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check23,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check24,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check31,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check32,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check33,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check34,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check41,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check42,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check43,v3,1),z1,2),z4), 
  coeff(coeff(coeff(check44,v3,1),z1,2),z4) ]:
# 
# Each member of (f) times each vi gives 16 of type (c).
# Could check these are independent (regarded as lin combs of monomials),
# in which case they would give all of (c), in which case nothing
# of type (c) would need to be included in the defining eqns. 
# In fact, no need to check these, since we have already 
# found everything of type (d) and can appeal to symmetry 
# under (v1,v2,v3,v4) <--> (z1,z2,z3,z4), as performed by:
subswap1 := [v1=zz1,v2=zz2,v3=zz3,v4=zz4,z1=vv1,z2=vv2,z3=vv3,z4=vv4]:
subswap2 := [vv1=v1,vv2=v2,vv3=v3,vv4=v4,zz1=z1,zz2=z2,zz3=z3,zz4=z4]:
subs( op(subswap2), subs( op(subswap1), z1 - v1 )):
# 
# Each member of (g) times each vi gives 16 of type (e),
# and each member of (f) times each zi gives 16 of type (e).
# Check that these give 32 independent eqns of type (e) (regarded 
# as lin combs of monomials). 
# Check also that these, together with those of type (e) arising
# directly from the projective equality of arr11, arr12
# (or, equivalently, the projective equality of arr21, arr22),
# give 36 independent equations of type (e), and identify which
# further 4 are required.
ssubabc := [a=-5,b=7,c=11]:
eq1 := expand(arr11[1]*arr12[2] - arr11[2]*arr12[1]):
fq1 := getarray(eq1):
gq1 := subs( op(ssubabc), fq1 ):
eq2 := expand(arr11[1]*arr12[3] - arr11[3]*arr12[1]):
fq2 := getarray(eq2):
gq2 := subs( op(ssubabc), fq2 ):
eq3 := expand(arr11[1]*arr12[4] - arr11[4]*arr12[1]):
fq3 := getarray(eq3):
gq3 := subs( op(ssubabc), fq3 ):
eq4 := expand(arr11[1]*arr12[5] - arr11[5]*arr12[1]):
fq4 := getarray(eq4):
gq4 := subs( op(ssubabc), fq4 ):
eq5 := expand(arr11[1]*arr12[6] - arr11[6]*arr12[1]):
fq5 := getarray(eq5):
gq5 := subs( op(ssubabc), fq5 ):
eq6 := expand(arr11[2]*arr12[3] - arr11[3]*arr12[2]):
fq6 := getarray(eq6):
gq6 := subs( op(ssubabc), fq6 ):
eq7 := expand(arr11[2]*arr12[4] - arr11[4]*arr12[2]):
fq7 := getarray(eq7):
gq7 := subs( op(ssubabc), fq7 ):
eq8 := expand(arr11[2]*arr12[5] - arr11[5]*arr12[2]):
fq8 := getarray(eq8):
gq8 := subs( op(ssubabc), fq8 ):
eq9 := expand(arr11[2]*arr12[6] - arr11[6]*arr12[2]):
fq9 := getarray(eq9):
gq9 := subs( op(ssubabc), fq9 ):
eq10 := expand(arr11[3]*arr12[4] - arr11[4]*arr12[3]):
fq10 := getarray(eq10):
gq10 := subs( op(ssubabc), fq10 ):
eq11 := expand(arr11[3]*arr12[5] - arr11[5]*arr12[3]):
fq11 := getarray(eq11):
gq11 := subs( op(ssubabc), fq11 ):
eq12 := expand(arr11[3]*arr12[6] - arr11[6]*arr12[3]):
fq12 := getarray(eq12):
gq12 := subs( op(ssubabc), fq12 ):
eq13 := expand(arr11[4]*arr12[5] - arr11[5]*arr12[4]):
fq13 := getarray(eq13):
gq13 := subs( op(ssubabc), fq13 ):
eq14 := expand(arr11[4]*arr12[6] - arr11[6]*arr12[4]):
fq14 := getarray(eq14):
gq14 := subs( op(ssubabc), fq14 ):
eq15 := expand(arr11[5]*arr12[6] - arr11[6]*arr12[5]):
fq15 := getarray(eq15):
gq15 := subs( op(ssubabc), fq15 ):

eq1a := subs( op(subswap2), subs( op(subswap1), eq1 )):
fq1a := getarray(eq1a):
gq1a := subs( op(ssubabc), fq1a ):
eq2a := subs( op(subswap2), subs( op(subswap1), eq2 )):
fq2a := getarray(eq2a):
gq2a := subs( op(ssubabc), fq2a ):
eq3a := subs( op(subswap2), subs( op(subswap1), eq3 )):
fq3a := getarray(eq3a):
gq3a := subs( op(ssubabc), fq3a ):
eq4a := subs( op(subswap2), subs( op(subswap1), eq4 )):
fq4a := getarray(eq4a):
gq4a := subs( op(ssubabc), fq4a ):
eq5a := subs( op(subswap2), subs( op(subswap1), eq5 )):
fq5a := getarray(eq5a):
gq5a := subs( op(ssubabc), fq5a ):
eq6a := subs( op(subswap2), subs( op(subswap1), eq6 )):
fq6a := getarray(eq6a):
gq6a := subs( op(ssubabc), fq6a ):
eq7a := subs( op(subswap2), subs( op(subswap1), eq7 )):
fq7a := getarray(eq7a):
gq7a := subs( op(ssubabc), fq7a ):
eq8a := subs( op(subswap2), subs( op(subswap1), eq8 )):
fq8a := getarray(eq8a):
gq8a := subs( op(ssubabc), fq8a ):
eq9a := subs( op(subswap2), subs( op(subswap1), eq9 )):
fq9a := getarray(eq9a):
gq9a := subs( op(ssubabc), fq9a ):
eq10a := subs( op(subswap2), subs( op(subswap1), eq10 )):
fq10a := getarray(eq10a):
gq10a := subs( op(ssubabc), fq10a ):
eq11a := subs( op(subswap2), subs( op(subswap1), eq11 )):
fq11a := getarray(eq11a):
gq11a := subs( op(ssubabc), fq11a ):
eq12a := subs( op(subswap2), subs( op(subswap1), eq12 )):
fq12a := getarray(eq12a):
gq12a := subs( op(ssubabc), fq12a ):
eq13a := subs( op(subswap2), subs( op(subswap1), eq13 )):
fq13a := getarray(eq13a):
gq13a := subs( op(ssubabc), fq13a ):
eq14a := subs( op(subswap2), subs( op(subswap1), eq14 )):
fq14a := getarray(eq14a):
gq14a := subs( op(ssubabc), fq14a ):
eq15a := subs( op(subswap2), subs( op(subswap1), eq15 )):
fq15a := getarray(eq15a):
gq15a := subs( op(ssubabc), fq15a ):

fm := matrix( 
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15]):
gm := matrix( 
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15]):
# The following rank is 15. 
rank(gm):

# Recall that defeqn5 := z2*arr11[1] - z1*arr11[2], 
# and we have already included z1*defeqn5 in the above cross products,
# so now include defeqn5 times any of z1,z2,z3,z4. 
eq16 := z1*(z2*arr11[1] - z1*arr11[2]):
fq16 := getarray(eq16):
gq16 := subs( op(ssubabc), fq16 ):
eq17 := z2*(z2*arr11[1] - z1*arr11[2]):
fq17 := getarray(eq17):
gq17 := subs( op(ssubabc), fq17 ):
eq18 := z3*(z2*arr11[1] - z1*arr11[2]):
fq18 := getarray(eq18):
gq18 := subs( op(ssubabc), fq18 ):
eq19 := z4*(z2*arr11[1] - z1*arr11[2]):
fq19 := getarray(eq19):
gq19 := subs( op(ssubabc), fq19 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19]):
# The following rank is 18.
rank(gm):

# Recall that defeqn6 := z2*arr11[2] - z1*arr11[3], 
# and we have already included z2*defeqn6 in the above cross products,
# so now include defeqn6 times and z1,z2,z3,z4. 
eq20 := z1*(z2*arr11[2] - z1*arr11[3]):
fq20 := getarray(eq20):
gq20 := subs( op(ssubabc), fq20 ):
eq21 := z2*(z2*arr11[2] - z1*arr11[3]):
fq21 := getarray(eq21):
gq21 := subs( op(ssubabc), fq21 ):
eq22 := z3*(z2*arr11[2] - z1*arr11[3]):
fq22 := getarray(eq22):
gq22 := subs( op(ssubabc), fq22 ):
eq23 := z4*(z2*arr11[2] - z1*arr11[3]):
fq23 := getarray(eq23):
gq23 := subs( op(ssubabc), fq23 ):
# It turns our that z1*defeqn6 gives nothing new. 

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23]):
# The following rank is 20.
rank(gm):

# Recall that defeqn7 := z4*arr11[4] - z3*arr11[5], 
# and we have already included z3*defeqn7 in the above cross products,
# so now include defeqn5 times any of z1,z2,z3,z4. 
eq24 := z1*(z4*arr11[4] - z3*arr11[5]):
fq24 := getarray(eq24):
gq24 := subs( op(ssubabc), fq24 ):
eq25 := z2*(z4*arr11[4] - z3*arr11[5]):
fq25 := getarray(eq25):
gq25 := subs( op(ssubabc), fq25 ):
eq26 := z3*(z4*arr11[4] - z3*arr11[5]):
fq26 := getarray(eq26):
gq26 := subs( op(ssubabc), fq26 ):
eq27 := z4*(z4*arr11[4] - z3*arr11[5]):
fq27 := getarray(eq27):
gq27 := subs( op(ssubabc), fq27 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27]):
# The following rank is 23.
rank(gm):

# Recall that defeqn8 := z4*arr11[5] - z3*arr11[6], 
# and we have already included z4*defeqn8 in the above cross products,
# so now include defeqn8 times any of z1,z2,z3,z4. 
eq28 := z1*(z4*arr11[5] - z3*arr11[6]):
fq28 := getarray(eq28):
gq28 := subs( op(ssubabc), fq28 ):
eq29 := z2*(z4*arr11[5] - z3*arr11[6]):
fq29 := getarray(eq29):
gq29 := subs( op(ssubabc), fq29 ):
eq30 := z3*(z4*arr11[5] - z3*arr11[6]):
fq30 := getarray(eq30):
gq30 := subs( op(ssubabc), fq30 ):
eq31 := z4*(z4*arr11[5] - z3*arr11[6]):
fq31 := getarray(eq31):
gq31 := subs( op(ssubabc), fq31 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31]):
# The following rank is 25.
rank(gm):

# Recall that defeqn1 := v2*arr21[1] - v1*arr21[2], 
# and we have already included v1*defeqn1 in the above cross products,
# so now include defeqn1 times any of v1,v2,v3,v4. 
eq32 := v1*(v2*arr21[1] - v1*arr21[2]):
fq32 := getarray(eq32):
gq32 := subs( op(ssubabc), fq32 ):
eq33 := v2*(v2*arr21[1] - v1*arr21[2]):
fq33 := getarray(eq33):
gq33 := subs( op(ssubabc), fq33 ):
eq34 := v3*(v2*arr21[1] - v1*arr21[2]):
fq34 := getarray(eq34):
gq34 := subs( op(ssubabc), fq34 ):
eq35 := v4*(v2*arr21[1] - v1*arr21[2]):
fq35 := getarray(eq35):
gq35 := subs( op(ssubabc), fq35 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35]):
# The following rank is 28.
rank(gm):

# Recall that defeqn2 := v2*arr21[2] - v1*arr21[3], 
# and we have already included v2*defeqn2 in the above cross products,
# so now include defeqn2 times v1,v2,v3,v4. 
eq36 := v1*(v2*arr21[2] - v1*arr21[3]):
fq36 := getarray(eq36):
gq36 := subs( op(ssubabc), fq36 ):
eq37 := v2*(v2*arr21[2] - v1*arr21[3]):
fq37 := getarray(eq37):
gq37 := subs( op(ssubabc), fq37 ):
eq38 := v3*(v2*arr21[2] - v1*arr21[3]):
fq38 := getarray(eq38):
gq38 := subs( op(ssubabc), fq38 ):
eq39 := v4*(v2*arr21[2] - v1*arr21[3]):
fq39 := getarray(eq39):
gq39 := subs( op(ssubabc), fq39 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39]):
# The following rank is 30.
rank(gm):

# Recall that defeqn3 := v4*arr21[4] - v3*arr21[5], 
# and we have already included v3*defeqn3 in the above cross products,
# so now include defeqn3 times any of v1,v2,v3,v4. 
eq40 := v1*(v4*arr21[4] - v3*arr21[5]):
fq40 := getarray(eq40):
gq40 := subs( op(ssubabc), fq40 ):
eq41 := v2*(v4*arr21[4] - v3*arr21[5]):
fq41 := getarray(eq41):
gq41 := subs( op(ssubabc), fq41 ):
eq42 := v3*(v4*arr21[4] - v3*arr21[5]):
fq42 := getarray(eq42):
gq42 := subs( op(ssubabc), fq42 ):
eq43 := v4*(v4*arr21[4] - v3*arr21[5]):
fq43 := getarray(eq43):
gq43 := subs( op(ssubabc), fq43 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
       fq40,fq41,fq42,fq43]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
       gq40,gq41,gq42,gq43]):
# The following rank is 32.
rank(gm):

# Recall that defeqn4 := v4*arr21[5] - v3*arr21[6], 
# and we have already included v4*defeqn4 in the above cross products,
# so now include defeqn4 times any of v1,v2,v3,v4. 
eq44 := v1*(v4*arr21[5] - v3*arr21[6]):
fq44 := getarray(eq44):
gq44 := subs( op(ssubabc), fq44 ):
eq45 := v2*(v4*arr21[5] - v3*arr21[6]):
fq45 := getarray(eq45):
gq45 := subs( op(ssubabc), fq45 ):
eq46 := v3*(v4*arr21[5] - v3*arr21[6]):
fq46 := getarray(eq46):
gq46 := subs( op(ssubabc), fq46 ):
eq47 := v4*(v4*arr21[5] - v3*arr21[6]):
fq47 := getarray(eq47):
gq47 := subs( op(ssubabc), fq47 ):

fm := matrix(
      [fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
       fq40,fq41,fq42,fq43,fq44,fq45,fq46,fq47]):
gm := matrix(
      [gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
       gq40,gq41,gq42,gq43,gq44,gq45,gq46,gq47]):
# The following rank is 34.
rank(gm):

fm := matrix(
       [fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
       fq40,fq41,fq42,fq43,fq44,fq45,fq46,fq47]):
gm := matrix(
       [gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
       gq40,gq41,gq42,gq43,gq44,gq45,gq46,gq47]):
# The following rank is 31, so there is one dependency.
rank(gm):
kernel(transpose(gm)):
# [0, -605/29, 0, 0, 605/29, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 605/29,
#  0, 0, -605/29, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0]:
# These were in positions: 2,5,12,15,18,21,28,31, so a relation of form: 
# -p*gq17 + p*gq20 - gq27 + gq30 + p*gq33 - p*gq36 + gq43 - gq46:
-p*z2*defeqn5 + p*z1*defeqn6 - z4*defeqn7 + z3*defeqn8
 + p*v2*defeqn1 - p*v1*defeqn2 + v4*defeqn3 - v3*defeqn4:
solve(factor(%),p):
check := factor( subs(p = a^2*c^2/(a^2+c^2-1),
-p*z2*defeqn5 + p*z1*defeqn6 - z4*defeqn7 + z3*defeqn8
 + p*v2*defeqn1 - p*v1*defeqn2 + v4*defeqn3 - v3*defeqn4) );
# So, at this stage we see that: 
# the zi's times defeqn1,defeqn2,defeqn3,defeqn4
# and the vi's times defeqn5,defeqn6,defeqn7,defeqn8
# give 32 equations, with one dependency, and so 31 independent equations
# of the form: biquadratic in (v1,v2,v3,v4),(z1,z2,z3,z4), which 
# we already have for free from defeqn1,..,defeqn6.
# We have also seen above that if we throw in the cross products 
# eq1,..,eq15 then we get overall rank 34.
# So, I should now identify the most natural choice of 3 out of 
# eq1,..,eq15 to include. Presumably, if there are 2 with their
# images under (v1,..,v4) <--> (z1,..,z4) then one is redundant. 
# After this, there will still be two biquadratics missing, 
# which should be obtained from the J's (as done earlier in the file).
# Try to find the nicest choice: maybe one of these together
# with its image under (v1,..,v4) <--> (z1,..,z4) will be enough.
# After getting all of the above, prove that they are independent in general. 
# 
fm := matrix(
      [fq3,fq5,fq8,
       fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
       fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
       fq40,fq41,fq42,fq43,fq44,fq45,fq46,fq47]):
gm := matrix(
      [gq3,gq5,gq8,
       gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
       gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
       gq40,gq41,gq42,gq43,gq44,gq45,gq46,gq47]):
# The following is 34: 
rank(gm):
# 
# The above tells us that defeqn1,..,defeqn6, together with: 
# eq3 := expand(arr11[1]*arr12[4] - arr11[4]*arr12[1]):
# eq5 := expand(arr11[1]*arr12[6] - arr11[6]*arr12[1]):
# eq8 := expand(arr11[2]*arr12[5] - arr11[5]*arr12[2]):
# give 34 out of the 36 required (2,2) forms.
# Note that eq8 is invariant under (v1,v2,v3,v4) <--> (z1,z2,z3,z4).
# 
# Now add in an equation resulting from the projective equality 
# of the columns of JD2, the matrix arising from adding D2 
# to a general point (v1,v2,v3,v4), (z1,z2,z3,z4).
subs(jj=1,kk=2,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1234 := %*1: 
fq1234 := getarray(eq1234):
gq1234 := subs( op(ssubabc), fq1234 ):
# for jjj from 1 to 4 do for kkk from 1 to 4 do
# for lll from 1 to 4 do for mmm from 1 to 4 do
# subs(jj=jjj,kk=kkk,ll=lll,mm=mmm,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
# eqq := %*1: 
# fqq := getarray(eqq):
# gqq := subs( op(ssubabc), fqq ):
# fm := matrix(
# [fq3,fq5,fq8,fq1234,fqq,
# fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
# fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
# fq40,fq41,fq42,fq43,fq44,fq45,fq46,fq47]):
# gm := matrix(
# [gq3,gq5,gq8,gq1234,gqq,
# gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
# gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
# gq40,gq41,gq42,gq43,gq44,gq45,gq46,gq47]):
# rank(gm):
# if rank(gm) = 36 then print([jjj,kkk,lll,mmm]) fi:
# od od od od:
# The above gave many possibilities, including [1,1,3,3]. 
subs(jj=1,kk=1,ll=3,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1133 := %*1: 
fq1133 := getarray(eq1133):
gq1133 := subs( op(ssubabc), fq1133 ):
fm := matrix(
             [fq3,fq5,fq8,fq1234,fq1133,
             fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
             fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
             fq40,fq41,fq42,fq43,fq44,fq45,fq46,fq47]):
gm := matrix(
             [gq3,gq5,gq8,gq1234,gq1133,
              gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
              gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
              gq40,gq41,gq42,gq43,gq44,gq45,gq46,gq47]):
# This gives 36: 
rank(gm):
# I might do a check that: putting all of them in still gives rank 36. 
# Also check that they are all satisfied for a special case. 
#
# Note that we can leave out g146 and still get rank 36:
fm := matrix(
             [fq3,fq5,fq8,fq1234,fq1133,
             fq16,fq17,fq18,fq19,fq20,fq21,fq22,fq23,fq24,fq25,fq26,fq27,
             fq28,fq29,fq30,fq31,fq32,fq33,fq34,fq35,fq36,fq37,fq38,fq39,
             fq40,fq41,fq42,fq43,fq44,fq45,fq47]):
gm := matrix(
             [gq3,gq5,gq8,gq1234,gq1133,
              gq16,gq17,gq18,gq19,gq20,gq21,gq22,gq23,gq24,gq25,gq26,gq27,
              gq28,gq29,gq30,gq31,gq32,gq33,gq34,gq35,gq36,gq37,gq38,gq39,
              gq40,gq41,gq42,gq43,gq44,gq45,gq47]):
# This gives 36: 
rank(gm):
# We now remove all but 36 columns, while still having rank 36:
rank(submatrix(gm,1..36,
      [1,2,3,4,5,6,7,8,9,10,11,12,13,15,16,17,18,19,20,
       21,25,30,31,35,40,
       45,51,52,55,56,59,60,
       63,65,71,75] )):
det(submatrix(gm,1..36,
      [1,2,3,4,5,6,7,8,9,10,11,12,13,15,16,17,18,19,20,
       21,25,30,31,35,40,
       45,51,52,55,56,59,60,
       63,65,71,75] )):
# Let's now do the same for the general case: 
factor(det(submatrix(fm,1..36,
      [1,2,3,4,5,6,7,8,9,10,11,12,13,15,16,17,18,19,20,
       21,25,30,31,35,40,
       45,51,52,55,56,59,60,
       63,65,71,75] ))):
# This gives:
# -a^70*b^47*c^68*(c-1)^6*(c+1)^6*(b-1)^2*(b+1)^2*(b^2*c^2-c^2+1)^7
# *(a-1)^9*(a+1)^9*(a^2+c^2-1)^8*(a^2*b^2-a^2-b^2)^3*(b^2*c^2+a^2)^18 
# which is a product of powers of factors of the discriminant
# of the original curve, and so is nonzero.
# This proves that fm has rank 36 in general, and so
# indeed we have all of the required biquadratics.

# Comment: we know eq1,...,eq15 to be true, and that the columns 
# of JD2 are projectively the same, giving further biquadratics.
# We showed earlier in this file that these give all 36 indep biquadratics.
# The following checks that each of eq16,...,eq47 are in the span of these,
# so that each vi*defeqn1 holds, and then deduce defeqn1.
# Similarly for all of defeqn1,...,defeqn6.
# Let us now set up all of the biquadratics resulting from 
# the columns of JD2 being projectively equal.
# First set up those arising from the first and second columns of JD2.
subs(jj=1,kk=1,ll=2,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1122 := expand(%*1):
fq1122 := getarray(eq1122):
gq1122 := subs( op(ssubabc), fq1122 ):
subs(jj=1,kk=1,ll=3,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1132 := expand(%*1):
fq1132 := getarray(eq1132):
gq1132 := subs( op(ssubabc), fq1132 ):
subs(jj=1,kk=1,ll=4,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1142 := expand(%*1):
fq1142 := getarray(eq1142):
gq1142 := subs( op(ssubabc), fq1142 ):
subs(jj=2,kk=1,ll=3,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2132 := expand(%*1):
fq2132 := getarray(eq2132):
gq2132 := subs( op(ssubabc), fq2132 ):
subs(jj=2,kk=1,ll=4,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2142 := expand(%*1):
fq2142 := getarray(eq2142):
gq2142 := subs( op(ssubabc), fq2142 ):
subs(jj=3,kk=1,ll=4,mm=2,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3142 := expand(%*1):
fq3142 := getarray(eq3142):
gq3142 := subs( op(ssubabc), fq3142 ):
# 
# Now set up those arising from the first and third columns of JD2.
subs(jj=1,kk=1,ll=2,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1123 := expand(%*1):
fq1123 := getarray(eq1123):
gq1123 := subs( op(ssubabc), fq1123 ):
subs(jj=1,kk=1,ll=3,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1133 := expand(%*1):
fq1133 := getarray(eq1133):
gq1133 := subs( op(ssubabc), fq1133 ):
subs(jj=1,kk=1,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1143 := expand(%*1):
fq1143 := getarray(eq1143):
gq1143 := subs( op(ssubabc), fq1143 ):
subs(jj=2,kk=1,ll=3,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2133 := expand(%*1):
fq2133 := getarray(eq2133):
gq2133 := subs( op(ssubabc), fq2133 ):
subs(jj=2,kk=1,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2143 := expand(%*1):
fq2143 := getarray(eq2143):
gq2143 := subs( op(ssubabc), fq2143 ):
subs(jj=3,kk=1,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3143 := expand(%*1):
fq3143 := getarray(eq3143):
gq3143 := subs( op(ssubabc), fq3143 ):
# 
# Now set up those arising from the first and fourth columns of JD2.
subs(jj=1,kk=1,ll=2,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1124 := expand(%*1):
fq1124 := getarray(eq1124):
gq1124 := subs( op(ssubabc), fq1124 ):
subs(jj=1,kk=1,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1134 := expand(%*1):
fq1134 := getarray(eq1134):
gq1134 := subs( op(ssubabc), fq1134 ):
subs(jj=1,kk=1,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1144 := expand(%*1):
fq1144 := getarray(eq1144):
gq1144 := subs( op(ssubabc), fq1144 ):
subs(jj=2,kk=1,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2134 := expand(%*1):
fq2134 := getarray(eq2134):
gq2134 := subs( op(ssubabc), fq2134 ):
subs(jj=2,kk=1,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2144 := expand(%*1):
fq2144 := getarray(eq2144):
gq2144 := subs( op(ssubabc), fq2144 ):
subs(jj=3,kk=1,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3144 := expand(%*1):
fq3144 := getarray(eq3144):
gq3144 := subs( op(ssubabc), fq3144 ):
# Now set up those arising from the second and third columns of JD2.
subs(jj=1,kk=2,ll=2,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1223 := expand(%*1):
fq1223 := getarray(eq1223):
gq1223 := subs( op(ssubabc), fq1223 ):
subs(jj=1,kk=2,ll=3,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1233 := expand(%*1):
fq1233 := getarray(eq1233):
gq1233 := subs( op(ssubabc), fq1233 ):
subs(jj=1,kk=2,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1243 := expand(%*1):
fq1243 := getarray(eq1243):
gq1243 := subs( op(ssubabc), fq1243 ):
subs(jj=2,kk=2,ll=3,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2233 := expand(%*1):
fq2233 := getarray(eq2233):
gq2233 := subs( op(ssubabc), fq2233 ):
subs(jj=2,kk=2,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2243 := expand(%*1):
fq2243 := getarray(eq2243):
gq2243 := subs( op(ssubabc), fq2243 ):
subs(jj=3,kk=2,ll=4,mm=3,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3243 := expand(%*1):
fq3243 := getarray(eq3243):
gq3243 := subs( op(ssubabc), fq3243 ):
# 
# 
# Now set up those arising from the second and fourth columns of JD2.
subs(jj=1,kk=2,ll=2,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1224 := expand(%*1):
fq1224 := getarray(eq1224):
gq1224 := subs( op(ssubabc), fq1224 ):
subs(jj=1,kk=2,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1234 := expand(%*1):
fq1234 := getarray(eq1234):
gq1234 := subs( op(ssubabc), fq1234 ):
subs(jj=1,kk=2,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1244 := expand(%*1):
fq1244 := getarray(eq1244):
gq1244 := subs( op(ssubabc), fq1244 ):
subs(jj=2,kk=2,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2234 := expand(%*1):
fq2234 := getarray(eq2234):
gq2234 := subs( op(ssubabc), fq2234 ):
subs(jj=2,kk=2,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2244 := expand(%*1):
fq2244 := getarray(eq2244):
gq2244 := subs( op(ssubabc), fq2244 ):
subs(jj=3,kk=2,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3244 := expand(%*1):
fq3244 := getarray(eq3244):
gq3244 := subs( op(ssubabc), fq3244 ):
# 
# Now set up those arising from the third and fourth columns of JD2.
subs(jj=1,kk=3,ll=2,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1324 := expand(%*1):
fq1324 := getarray(eq1324):
gq1324 := subs( op(ssubabc), fq1324 ):
subs(jj=1,kk=3,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1334 := expand(%*1):
fq1334 := getarray(eq1334):
gq1334 := subs( op(ssubabc), fq1334 ):
subs(jj=1,kk=3,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq1344 := expand(%*1):
fq1344 := getarray(eq1344):
gq1344 := subs( op(ssubabc), fq1344 ):
subs(jj=2,kk=3,ll=3,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2334 := expand(%*1):
fq2334 := getarray(eq2334):
gq2334 := subs( op(ssubabc), fq2334 ):
subs(jj=2,kk=3,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq2344 := expand(%*1):
fq2344 := getarray(eq2344):
gq2344 := subs( op(ssubabc), fq2344 ):
subs(jj=3,kk=3,ll=4,mm=4,JD2[jj,kk]*JD2[ll,mm]-JD2[ll,kk]*JD2[jj,mm]):
eq3344 := expand(%*1):
fq3344 := getarray(eq3344):
gq3344 := subs( op(ssubabc), fq3344 ):
# 
# 
# 
gm := matrix([gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
              gq1122,gq1132,gq1142,gq2132,gq2142,gq3142,
              gq1123,gq1133,gq1143,gq2133,gq2143,gq3143,
              gq1124,gq1134,gq1144,gq2134,gq2144,gq3144,
              gq1223,gq1233,gq1243,gq2233,gq2243,gq3243,
              gq1224,gq1234,gq1244,gq2234,gq2244,gq3244,
              gq1324,gq1334,gq1344,gq2334,gq2344,gq3344]):
# This gives 36: 
rank(gm):
# This means that these give all biquadratics, and we are sure 
# they all hold. 

gm := matrix([gq1,gq2,gq3,gq4,gq5,gq6,gq7,gq8,gq9,gq10,gq11,gq12,gq13,gq14,gq15,
              gq1122,gq1132,gq1142,gq2132,gq2142,gq3142,
              gq1123,gq1133,gq2143,gq3143,
              gq1124,gq3144,
              gq1223,gq3243,
              gq1224,gq3244,
              gq1324,gq1334,gq1344,gq2334,gq2344]):
# This gives 36: 
rank(gm):
# So, we now have a minimal set of 36 independent (2,2) forms,
# which we know to hold. 
# We wish to show that eq16,..,eq47 are in the span of these, 
# from which we would then get every vi*defeqn1 (and so deduce defeqn1), 
# and similarly deduce all of defeqn1,...,defeqn6.
# For each of the following, there is a nonzero vector 
# in kernel(transpose(fm)): 
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq16]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq17]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq18]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq19]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq20]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq21]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq22]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq23]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq24]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq25]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq26]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq27]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq28]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq29]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq30]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              fq31]):
kernel(transpose(fm)):
# No need also to check eq32,...,eq47, since we can just use 
# symmetry under (v1,..,v4) <--> (z1,..,z4). 
#
# At this point, we have not yet checked that every vi*defeqn1 holds, 
# and can deduce defeqn1, and similarly for defeqn1,..,defeqn6. 
# 
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v1*defeqn1 )]):
kernel(transpose(fm)):
# This gave:
# [-c^2, 0, 0, -f/a^2, 0, -e*c^2/f, -e*c^2/a^2, 0, 1, 
#  0, e/a^2, 0, f*e/a^4, 0, f/a^2/c^2, 0, 0, 0, 0, 0, 
#  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
# -(a^2*b^2*c^4+a^4*c^2-a^2*b^2*c^2-b^2*c^4-a^4-a^2*c^2+b^2*c^2+a^2)/a^2/f/b]
# which suggests that the following should be zero:
# -c^2*eq1 - f/a^2*eq4 - e*c^2/f*eq6 - e*c^2/a^2*eq7 + eq9
# + e/a^2*eq11 + f*e/a^4*eq13 + f/a^2/c^2*eq15
# -(a^2*b^2*c^4+a^4*c^2-a^2*b^2*c^2-b^2*c^4-a^4-a^2*c^2+b^2*c^2+a^2)/a^2/f/b
# *v1*defeqn1
check := factor(
 -c^2*eq1 - f/a^2*eq4 - e*c^2/f*eq6 - e*c^2/a^2*eq7 + eq9
 + e/a^2*eq11 + f*e/a^4*eq13 + f/a^2/c^2*eq15
 -(a^2*b^2*c^4+a^4*c^2-a^2*b^2*c^2-b^2*c^4-a^4-a^2*c^2+b^2*c^2+a^2)/a^2/f/b
 *v1*defeqn1);
# We already know that the above (2,2) equations 
# eq1,eq4,eq6,eq7,eq0,eq11,eq13,eq15 all hold,
# so the above shows that v1*defeqn1 holds, provided that:
# a^2*b^2*c^4+a^4*c^2-a^2*b^2*c^2-b^2*c^4-a^4-a^2*c^2+b^2*c^2+a^2
# is nonzero, which that the identity v1*defeqn1 = 0 holds
# an open part of the moduli space and so holds everywhere.
#
# Similarly:
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v2*defeqn1 )]):
kernel(transpose(fm)):
# gives a nonzero vector with nonzero final entry, as does:
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v3*defeqn1 )]):
kernel(transpose(fm)):
# as well as: 
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v4*defeqn1 )]):
kernel(transpose(fm)):
# At this stage, we have established that the following identities hold:
# v1*defeqn1, v2*defeqn1, v3*defeqn1, v4*defeqn1,
# and so the (1,2) form defeqn1 must hold (since at least one 
# of v1,v2,v3,v4 is nonzero).
#
# Similarly, all of the following kernels have a nonzero vector
# with a nonzero last entry:
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v1*defeqn2 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v2*defeqn2 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v3*defeqn2 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v4*defeqn2 )]):
kernel(transpose(fm)):
# so that the (1,2) form defeqn2 holds. 
#
# Similarly, all of the following kernels have a nonzero vector
# with a nonzero last entry:
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v1*defeqn3 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v2*defeqn3 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v3*defeqn3 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v4*defeqn3 )]):
kernel(transpose(fm)):
# so that the (1,2) form defeqn3 holds. 
#
# Similarly, all of the following kernels have a nonzero vector
# with a nonzero last entry:
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v1*defeqn4 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v2*defeqn4 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v3*defeqn4 )]):
kernel(transpose(fm)):
fm := matrix([fq1,fq2,fq3,fq4,fq5,fq6,fq7,fq8,fq9,fq10,fq11,fq12,fq13,fq14,fq15,
              fq1122,fq1132,fq1142,fq2132,fq2142,fq3142,
              fq1123,fq1133,fq2143,fq3143,
              fq1124,fq3144,
              fq1223,fq3243,
              fq1224,fq3244,
              fq1324,fq1334,fq1344,fq2334,fq2344,
              getarray( v4*defeqn4 )]):
kernel(transpose(fm)):
# so that the (1,2) form defeqn4 holds. 
#
# The fact that the (2,1) forms:
# defeqn5,defeqn6,defeqn7,defeqn8
# also hold, now follows from the symmetry under:
#  (v1,v2,v3,v4) <--> (z1,z2,z3,z4).
# 
# Check also that arr21[2]^2 - arr21[1]*arr21[3] gives (b), the Kummer 
# equation for z1,z2,z3,z4 (as does arr21[5]^2 - arr21[4]*arr21[6]).
simplify(kummereqnl/subs(z1=l1,z2=l2,z3=l3,z4=l4,arr21[2]^2-arr21[1]*arr21[3])):
simplify(kummereqnl/subs(z1=l1,z2=l2,z3=l3,z4=l4,arr21[5]^2-arr21[4]*arr21[6])):
# 
# Check also that arr11[2]^2 - arr11[1]*arr11[3] gives (a), the Kummer 
# equation for v1,v2,v3,v4 (as does arr11[2]^2 - arr11[1]*arr11[3]).
simplify(kummereqnl/subs(v1=l1,v2=l2,v3=l3,v4=l4,arr11[2]^2-arr11[1]*arr11[3])):
simplify(kummereqnl/subs(v1=l1,v2=l2,v3=l3,v4=l4,arr11[5]^2-arr11[4]*arr11[6])):
# 
# In summary so far, we speculate that a set of defining equations 
# is as follows. 
# First recall that our curve is C : y^2 = ccurve, where:
# ccurve :=
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2):
# with nonzero discriminant, whose Jacobian J has C_4 x C_4 defined over 
# the ground field, and that we let d,e,f,g denote the following factors 
# of the discriminant:
# d := b^2*c^2-c^2+1:
# e := a^2*b^2-a^2-b^2:
# f := a^2+c^2-1:
# g := b^2*c^2+a^2:
# Note that ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e).
#   Let E1,E2,E3 be points of order 2 corresponding to the above quadratic 
# factors of the sextic, and let D1,D2,D3 be points of order 4
# such that 2*D1 = E1, 2*D2 = E2, 2*D3 = E3, as usual.
# For any D in the Jacobian J, let k(D) = (k1(D),k2(D),k3(D),k4(D))
# be the standard Kummer embedding, and recall from previous emails 
# that we change basis to l(D) = (l1(D),l2(D),l3(D),l4(D)) such that
# addition by E1,E2,E3 are simultaneously diagonalised.
# Recall that we are using the embedding of the Jacobian given by: 
# (l1(D),l2(D),l3(D),l4(D)), (l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1)). 
# Let these be denoted: (v1,v2,v3,v4), (z1,z2,z3,z4).
# We want a complete set of defining equations in v1,..,v4, z1,..,z4. 
#  Now, let r1,r2,r3,r4,r5,r6 denote the following quadrics in v1,..,v4:
# r1 := b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2):
# r2 := -b*g*(a^2*c^2*v1*v2-f*v3*v4):
# r3 := -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2):
# r4 := a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2):
# r5 := a^2*b*c^2*g*(v1*v2-v3*v4):
# r6 := a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2):
#  Let s1,s2,s3,s4,s5,s6 be exactly the same quadrics in z1,..,z4:
# s1 := b^2*(a^2*c^2*(-f*z1^2+e*z2^2)-c^2*e*f*z3^2+a^2*f*z4^2):
# s2 := -b*g*(a^2*c^2*z1*z2-f*z3*z4):
# s3 := -a^2*c^2*(d*z1^2+b^2*f*z2^2)+f*(a^2*d*z3^2+b^2*c^2*z4^2):
# s4 := a^2*b^2*c^2*(c^2*z1^2+a^2*z2^2-f*z3^2-z4^2):
# s5 := a^2*b*c^2*g*(z1*z2-z3*z4):
# s6 := a^2*c^2*(a^2*d*z1^2-b^2*c^2*e*z2^2+d*e*z3^2-b^2*f*z4^2):
#  Then there is a nice, succinct set of equations, as follows,
# which at this stage we speculate to be a set of defining equations:
# ---------------------------------------------------------------------- 
# r2^2 - r1*r3:  s2^2 - s1*s3: (the Kummer equations in the v's and z's).
# v2*s1 - v1*s2:  v2*s2 - v1*s3:  v4*s4 - v3*s5:  v4*s5 - v3*s6:
# z2*r1 - z1*r2:  z2*r2 - z1*r3:  z4*r4 - z3*r5:  z4*r5 - z3*r6:
# r1*z3^2 + r4*z1^2:  r1*z4^2 + r6*z1^2:  r2*z3*z4 + r5*z1*z2:
# a^2*(b*v2*z1-v1*z2)*(b*v4*z3-v3*z4) - (e*v3*z2+b*v4*z1)*(b*v2*z3-v1*z4):
# c^2*(e*v3*z3+b*v4*z4)*(b*v2*z2-v1*z1) - f*(b*v2*z4-v1*z3)*(b*v4*z2-v3*z1): 
# ---------------------------------------------------------------------- 
# If, as in the article, we take our point on the Jacobian to
# by: (u1,u2,u3,u4), (y1,y2,y3,y4), then these become as follows.
#  Let r1,r2,r3,r4,r5,r6 denote the following quadrics in u1,..,u4:
# r1 := b^2*(a^2*c^2*(-f*u1^2+e*u2^2)-c^2*e*f*u3^2+a^2*f*u4^2):
# r2 := -b*g*(a^2*c^2*u1*u2-f*u3*u4):
# r3 := -a^2*c^2*(d*u1^2+b^2*f*u2^2)+f*(a^2*d*u3^2+b^2*c^2*u4^2):
# r4 := a^2*b^2*c^2*(c^2*u1^2+a^2*u2^2-f*u3^2-u4^2):
# r5 := a^2*b*c^2*g*(u1*u2-u3*u4):
# r6 := a^2*c^2*(a^2*d*u1^2-b^2*c^2*e*u2^2+d*e*u3^2-b^2*f*u4^2):
#  Let s1,s2,s3,s4,s5,s6 be exactly the same quadrics in y1,..,y4:
# s1 := b^2*(a^2*c^2*(-f*y1^2+e*y2^2)-c^2*e*f*y3^2+a^2*f*y4^2):
# s2 := -b*g*(a^2*c^2*y1*y2-f*y3*y4):
# s3 := -a^2*c^2*(d*y1^2+b^2*f*y2^2)+f*(a^2*d*y3^2+b^2*c^2*y4^2):
# s4 := a^2*b^2*c^2*(c^2*y1^2+a^2*y2^2-f*y3^2-y4^2):
# s5 := a^2*b*c^2*g*(y1*y2-y3*y4):
# s6 := a^2*c^2*(a^2*d*y1^2-b^2*c^2*e*y2^2+d*e*y3^2-b^2*f*y4^2):
#  Then there is a nice, succinct set of equations, as follows,
# which at this stage we speculate to be a set of defining equations:
# ---------------------------------------------------------------------- 
# r2^2 - r1*r3:  s2^2 - s1*s3: (the Kummer equations in the u's and y's).
# u2*s1 - u1*s2:  u2*s2 - u1*s3:  u4*s4 - u3*s5:  u4*s5 - u3*s6:
# y2*r1 - y1*r2:  y2*r2 - y1*r3:  y4*r4 - y3*r5:  y4*r5 - y3*r6:
# r1*y3^2 + r4*y1^2:  r1*y4^2 + r6*y1^2:  r2*y3*y4 + r5*y1*y2:
# a^2*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4):
# c^2*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1): 
# ---------------------------------------------------------------------- 
# ---------------------------------------------------------------------- 
#  Note that the first line gives the equation of degree 4 in the u's
# and the equation of degree 4 in the y's (the two Kummer equations).
#  The second line gives the 4 equations that are of
# degree 1 in the u's and degree 2 in the y's.
#  If you multiply each member of the second line by each yi then  
# you get 16 equations that are of degree 1 in the u's 
# and degree 3 in the y's. 
#  The second line gives 4 equations that are of
# degree 2 in the u's and degree 1 in the y's.
#  If you multiply each member of the third line by each ui then  
# you get 16 equations that are of degree 3 in the u's 
# and degree 1 in the y's. 
#  If you multiply each member of the second line by each ui
# and multiply each member of the third line by each yi, then these
# collectively give 32 equations that are biquadratic
# (of degree 2  in the vi's and degree 2 in the zi's), and our
# numerical example leads us to suspect that 31 of these are
# independent. The remaining # lines above give a further 5 biquadratics,
# so overall 36 (2,2) forms.
#   So, it seems to me that the above must be a complete set
# of defining equations.
#   Here is a summary of what we know so far. We have shown
# the above set of equations to hold in generality. We have not yet
# shown that they give a complete set of defining equations; we
# shall do this in Part 9, when we shall show that they give the
# correct number of independent equations of each bidegree.
#
#  As an aside, ee have already observed that negation gives:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) )
#            |--> ( (v1,v2,v3,v4), ( z1,z2,-z3,-z4) )
# 
#  Let us check the effect of adding points of order 4.
# Recall that ccurve is y^2 =
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2):
# and that E1,E2,E3 are the points of order 2 corresponding to 
# the above quadratics, and we have diagonalised to l-coordinates
# of the Kummer surface so that:
#  (l1(D+E1),l2(D+E1),l3(D+E1),l4(D+E1)) = (l1(D),l2(D),-l3(D),-l4(D))
#  (l1(D+E2),l2(D+E2),l3(D+E2),l4(D+E2)) = (l1(D),-l2(D),l3(D),-l4(D))
#  (l1(D+E3),l2(D+E3),l3(D+E3),l4(D+E3)) = (l1(D),-l2(D),-l3(D),l4(D))
#  which means that addition by E1 takes:
#  ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (v1,v2,-v3,-v4), (z1,z2,-z3,-z4) )
#  and addition by E2 takes:
#  ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (v1,-v2,v3,-v4), (z1,-z2,z3,-z4) )
#  and addition by E3 takes:
#  ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (v1,-v2,-v3,v4), (z1,-z2,-z3,z4) )
#  Let 2*D1 - E1, 2*D2 = E2, 2*D3 = E3 (with D3 = D1 + D2), so that our 
#  points of order 4 are:
#  D1,-D1,D1+E2,-D1+E2,D2,-D2,D2+E3,-D2+E3,D3,-D3,D3+E1,-D3+E1.
#  Addition by D1 takes:
# ((l1(D),l2(D),l3(D),l4(D)),(l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1)))
# to:
#((l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1)),(l1(D+E1),l2(D+E1),l3(D+E1),l4(D+E1)))
# = ((l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1)), (l1(D),l2(D),-l3(D),-l4(D)))
# So, addition by D1 gives:
# ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (z1,z2,z3,z4), (v1,v2,-v3,-v4) )
# ------
#  Addition by -D1 takes:
# ((l1(D),l2(D),l3(D),l4(D)),(l1(D+D1),l2(D+D1),l3(D+D1),l4(D+D1)))
# to:
#((l1(D-D1),l2(D-D1),l3(D-D1),l4(D-D1)),(l1(D),l2(D),l3(D),l4(D))) =
#((l1(D+D1+E1),l2(D+D1+E1),l3(D+D1+E1),l4(D+D1+E1)),(l1(D),l2(D),l3(D),l4(D)))
# = ((l1(D+D1),l2(D+D1),-l3(D+D1),-l4(D+D1)), (l1(D),l2(D),l3(D),l4(D)))
# So, addition by -D1 gives:
# ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (z1,z2,-z3,-z4), (v1,v2,v3,v4) )
# ------
# Addition by D1+E2 gives:
# ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (z1,-z2,z3,-z4), (v1,-v2,-v3,v4) )
# ------
# Addition by -D1+E2 gives:
# ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (z1,-z2,-z3,z4), (v1,-v2,v3,-v4) )
# ------
# (as an aside: observe that negation followed by addition by -D1 gives:
# ( (v1,v2,v3,v4), (z1,z2,z3,z4) ) |--> ( (z1,z2,z3,z4), (v1,v2,v3,v4) ),
# swapping the v's and z's.
# ------
#  The point D2 in our coordinates is (given that D1+D2 = D3):
# ((l1(D2),l2(D2),l3(D2),l4(D2)),(l1(D3),l2(D3),l3(D3),l4(D3)))
factor(subs(u1=l1D2,u2=l2D2,u3=l3D2,u4=l4D2,y1=l1D3,y2=l2D3,y3=l3D3,y4=l4D3, 
         [[A11,A21,A31,A41],[J11,J21,J31,J41]] )):
# The above gives that addition by D2 takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(b*v2*z1-v1*z2),a*(b*v2*z4-v1*z3),c*(e*v3*z2+b*v4*z1)),
# (e*v3*z3+b*v4*z4,a*c*(v2*z1-b*v1*z2),a*(b*v4*z2-v3*z1),-c*(e*v2*z3+b*v1*z4)))
# Addition by -D2 is just: addition by D2 followed by E2, which takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
#((e*v3*z3+b*v4*z4,-a*c*(v1*z2-b*v2*z1),a*(b*v2*z4-v1*z3),-c*(e*v3*z2+b*v4*z1)),
# (e*v3*z3+b*v4*z4,-a*c*(b*v1*z2-v2*z1),a*(b*v4*z2-v3*z1),c*(e*v2*z3+b*v1*z4)))
# Addition by D2+E3 takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(v1*z2-b*v2*z1),a*(v1*z3-b*v2*z4),c*(e*v3*z2+b*v4*z1)),
# (e*v3*z3+b*v4*z4,a*c*(b*v1*z2-v2*z1),a*(v3*z1-b*v4*z2),-c*(e*v2*z3+b*v1*z4)))
# Addition by -D2+E3 is just D2+E3+E2 = D2+E1, so takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(b*v2*z1-v1*z2),a*(v1*z3-b*v2*z4),-c*(e*v3*z2+b*v4*z1)),
# (e*v3*z3+b*v4*z4,a*c*(v2*z1-b*v1*z2),a*(v1*z3-b*v4*z2),c*(e*v2*z3+b*v1*z4)))
# 
# Addition by D3 is: addition by D2 then addition by D1:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(v2*z1-b*v1*z2),a*(b*v4*z2-v3*z1),-c*(e*v2*z3+b*v1*z4)),
# (e*v3*z3+b*v4*z4,a*c*(b*v2*z1-v1*z2),a*(v1*z3-b*v2*z4),-c*(e*v3*z2+b*v4*z1)))
# Addition by -D3 is: addition by D3 then addition by E3:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(b*v1*z2-v2*z1),a*(v3*z1-b*v4*z2),-c*(e*v2*z3+b*v1*z4)),
# (e*v3*z3+b*v4*z4,a*c*(v1*z2-b*v2*z1),a*(b*v2*z4-v1*z3),-c*(e*v3*z2+b*v4*z1)))
# Addition by D3+E1 takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(v2*z1-b*v1*z2),a*(v3*z1-b*v4*z2),c*(e*v2*z3+b*v1*z4)),
# (e*v3*z3+b*v4*z4,a*c*(b*v2*z1-v1*z2),a*(b*v2*z4-v1*z3),c*(e*v3*z2+b*v4*z1)))
# Addition by -D3+E1 takes:
# ( (v1,v2,v3,v4), ( z1,z2,z3,z4) ) |-->
# ((e*v3*z3+b*v4*z4,a*c*(b*v1*z2-v2*z1),a*(b*v4*z2-v3*z1),c*(e*v2*z3+b*v1*z4)),
# (e*v3*z3+b*v4*z4,a*c*(v1*z2-b*v2*z1),a*(v1*z3-b*v2*z4),c*(e*v3*z2+b*v4*z1)))
#
# It may be that the defining equations (and group law entries) can
# be even more succinctly described by giving a smaller number of
# these, together with their images under the above maps
# (and maybe fewer still if we just give enough to deduce the
# variety from saturisation). 
# 
# [End of Part 4]
#####################################################################
# Part 5. We increase the generality, so that D1,E1,E2 are still defined
# over the ground field, but not necessarily D2.
#
#  At this stage, we recall that we have been dealing with the curve:
#  y^2 = ccurve, where:
# ccurve :=
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2)
#   which can also be written as:
d := b^2*c^2-c^2+1:
e := a^2*b^2-a^2-b^2:
f := a^2+c^2-1:
g := b^2*c^2+a^2:
# ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e):
# where d,e,f,g are the following factors of the discriminant:
# d := b^2*c^2-c^2+1:
# e := a^2*b^2-a^2-b^2:
# f := a^2+c^2-1:
# g := b^2*c^2+a^2:
#  From Part 2, D1 (of order 4) is givin explicitly as the class
# of the following divisor, which is defined over the ground field:
# D1 = { (tryx, ysoln), conjugate }, where:
# tryx := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2+(b-1)*RootOf(-4*a^2*b^3*c^4
# -4*a^4*b^2*c^2-4*a^2*b^2*c^4-b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2))
# /(b*c^2+a^2)
# ysoln := -1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)
# /(b*c^2+a^2)^3*RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
# -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2)+1/2*(b^2*c^2+a^2)^2
# *(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2-2*b^2*c^4+2*a^4*b-a^2*b*c^2
# +b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
#
#   We now observe that all of the defining equations and all entries
# in the matrices A,J (which give the group law) have only even
# powers of a and only even powers of c, which motivates an increase
# in generality by replacing a by sqrt(a) and c by sqrt(c).
# However, we wish D1 to remain defined over the ground field,
# so we also twist to get the curve used in the article.
# Let d,e,f,g now be defined as:
d := b^2*c-c+1:
e := a*b^2-a-b^2:
f := a+c-1:
g := b^2*c+a:
#   Now define the curve (as in the article) by:
# C : y^2 = a*c*g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e)
#   Then D1 becomes:
# D1 = { (tryx, ysoln), conjugate }, where:
# tryx := 1/2*(c*b^3+b^2*c+a*b+a+(b-1)*RootOf(-4*a*b^3*c^2
# -4*a^2*b^2*c-4*a*b^2*c^2-b^4*c^2-4*a^2*b*c+2*a*b^2*c-a^2+_Z^2))
# /(b*c+a)
# ysoln := -1/2*(b*c+a-b-1)*(b^2*c+a)^2*(b-1)^2*c*a*(b+1)
# /(b*c+a)^3*RootOf(-4*a*b^3*c^2-4*a^2*b^2*c-4*a*b^2*c^2
# -b^4*c^2-4*a^2*b*c+2*a*b^2*c-a^2+_Z^2)+1/2*(b^2*c+a)^2
# *(b-1)^2*c*a*(b+1)*(-b^3*c^2+a*b^2*c-2*b^2*c^2+2*a^2*b-a*b*c
# +b^3*c+a^2+b^2*c-a*b-a)/(b*c+a)^3:
# which is still defined over the ground field (this was obtained
# from the previous version of D1 by replacing a by sqrt(a),
# replacing c by sqrt(c) and multiplying ysoln by sqrt(a)*sqrt(c)
# to take account of the twist).
#
# Then all of the equations for Jac(C) will be birationally
# equivalent over the ground field to all of the equations
# we found in the previous parts, except with a replaced by sqrt(a)
# and c replaced by sqrt(c). These are as follows. 
#   First, here are the adjusted claimed defining equations:
#   Let d,e,f,g be the following factors of the discriminant:
 d := b^2*c-c+1:
 e := a*b^2-a-b^2:
 f := a+c-1:
 g := b^2*c+a:
# Define r1,..,r6 and s1,..,s6 as follows.
 r1 := b^2*(a*c*(-f*u1^2+e*u2^2)-c*e*f*u3^2+a*f*u4^2):
 r2 := -b*g*(a*c*u1*u2-f*u3*u4):
 r3 := -a*c*(d*u1^2+b^2*f*u2^2)+f*(a*d*u3^2+b^2*c*u4^2):
 r4 := a*b^2*c*(c*u1^2+a*u2^2-f*u3^2-u4^2):
 r5 := a*b*c*g*(u1*u2-u3*u4):
 r6 := a*c*(a*d*u1^2-b^2*c*e*u2^2+d*e*u3^2-b^2*f*u4^2):
 s1 := b^2*(a*c*(-f*y1^2+e*y2^2)-c*e*f*y3^2+a*f*y4^2):
 s2 := -b*g*(a*c*y1*y2-f*y3*y4):
 s3 := -a*c*(d*y1^2+b^2*f*y2^2)+f*(a*d*y3^2+b^2*c*y4^2):
 s4 := a*b^2*c*(c*y1^2+a*y2^2-f*y3^2-y4^2):
 s5 := a*b*c*g*(y1*y2-y3*y4):
 s6 := a*c*(a*d*y1^2-b^2*c*e*y2^2+d*e*y3^2-b^2*f*y4^2):
# Then the following eqn1,..,eqn15 are now our claimed defining
# equstions (which we know to hold, and which we shall show to
# be a complete set of definined equations in Part 9).
 eqn1  := r2^2 - r1*r3:  
 eqn2  := s2^2 - s1*s3: 
 eqn3  := u2*s1 - u1*s2:  
 eqn4  := u2*s2 - u1*s3: 
 eqn5  := u4*s4 - u3*s5:
 eqn6  := u4*s5 - u3*s6:
 eqn7  := y2*r1 - y1*r2: 
 eqn8  := y2*r2 - y1*r3:
 eqn9  := y4*r4 - y3*r5: 
 eqn10 := y4*r5 - y3*r6:
 eqn11 := r1*y3^2 + r4*y1^2: 
 eqn12 := r1*y4^2 + r6*y1^2:
 eqn13 := r2*y3*y4 + r5*y1*y2:
 eqn14 := a*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) 
          - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4):
 eqn15 := c*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) 
          - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1):
# The matrix A is now as follows (the same as the matrix found
# in Part 3, but again with a replaced by sqrt(a), c replaced by sqrt(c)).
#   These are the Aij such that:
# Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E)*lj(D-E+D1) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (A11,A21,A31,A41) gives
# (l1(D+E), l2(D+E), l3(D+E), l4(D+E)).
A11 := -a*b*c*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       -b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4)):
A12 := a*b^2*c*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(-u3*y4*(v3*z4-b*v4*z3) + u4*y3*(b*v3*z4-v4*z3)):
A13 := a*b*f*(u1*y3*(d*v3*z1-b*v4*z2) - u3*y1*(d*v1*z3-b*v2*z4))
       +a*b^2*f*(-u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4)):
A14 := b^2*c*f*(u1*y4*(b*v4*z1+e*v3*z2) - u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c*e*f*(u2*y3*(v4*z1-b*v3*z2) - u3*y2*(v1*z4-b*v2*z3)):
A21 := -a*b^2*c*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       +b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3)):
A22 := a*c*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       +f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4)):
A23 := b^2*c*f*(-u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c*f*(u2*y3*(b*v4*z1+e*v3*z2) - u3*y2*(b*v1*z4+e*v2*z3)):
A24 := a*d*f*(-u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a*b*f*(u2*y4*(d*v3*z1-b*v4*z2) - u4*y2*(d*v1*z3-b*v2*z4)):
A31 := a*b*f*(-u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       +a*b^2*f*(u2*y4*(v1*z3-b*v2*z4) - u4*y2*(v3*z1-b*v4*z2)):
A32 := b^2*c*f*(u1*y4*(v1*z4-b*v2*z3) - u4*y1*(v4*z1-b*v3*z2))
       +b^2*c*f*(-u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2)):
A33 := a*b*c*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a*b*c*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2)):
A34 := a*b^2*c*f*(-u1*y2*(v3*z4-b*v4*z3) + u2*y1*(b*v3*z4-v4*z3))
       +a*b^2*c*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1)):
A41 := b^2*c*f*(-u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       -b^2*c*e*f*(u2*y3*(v1*z4-b*v2*z3) - u3*y2*(v4*z1-b*v3*z2)):
A42 := a*d*f*(u1*y3*(v1*z3-b*v2*z4) - u3*y1*(v3*z1-b*v4*z2))
       -a*b*f*(u2*y4*(d*v1*z3-b*v2*z4) - u4*y2*(d*v3*z1-b*v4*z2)):
A43 := a*b^2*c*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a*b^2*c*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1)):
A44 := a*c*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a*c*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2)):
# The following now give the Jij such
# that Jij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E+D1)*lj(D-E) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (J11,J21,J31,J41) gives
# (l1(D+E+D1), l2(D+E+D1), l3(D+E+D1), l4(D+E+D1)).
# These are obtained from taking the Aij, swapping i <--> j,
# and replacing E by -E (which means replacing z3,z4 by -z3,-z4). 
J11 := -a*b*c*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       +b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4)):
J12 := -a*b^2*c*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       -b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3)):
J13 := a*b*f*(u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       -a*b^2*f*(u2*y4*(v1*z3-b*v2*z4) + u4*y2*(v3*z1-b*v4*z2)):
J14 := b^2*c*f*(u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       +b^2*c*e*f*(u2*y3*(v1*z4-b*v2*z3) + u3*y2*(v4*z1-b*v3*z2)):
J21 := a*b^2*c*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(u3*y4*(v3*z4-b*v4*z3) - u4*y3*(b*v3*z4-v4*z3)):
J22 := a*c*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       -f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4)):
J23 := -b^2*c*f*(u1*y4*(v1*z4-b*v2*z3) + u4*y1*(v4*z1-b*v3*z2))
       +b^2*c*f*(u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2)):
J24 := -a*d*f*(u1*y3*(v1*z3-b*v2*z4) + u3*y1*(v3*z1-b*v4*z2))
       +a*b*f*(u2*y4*(d*v1*z3-b*v2*z4) + u4*y2*(d*v3*z1-b*v4*z2)):
J31 := a*b*f*(u1*y3*(d*v3*z1-b*v4*z2) + u3*y1*(d*v1*z3-b*v2*z4))
       -a*b^2*f*(u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4)):
J32 := -b^2*c*f*(u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c*f*(u2*y3*(b*v4*z1+e*v3*z2) + u3*y2*(b*v1*z4+e*v2*z3)):
J33 := -a*b*c*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a*b*c*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2)):
J34 := -a*b^2*c*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a*b^2*c*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1)):
J41 := b^2*c*f*(u1*y4*(b*v4*z1+e*v3*z2) + u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c*e*f*(u2*y3*(v4*z1-b*v3*z2) + u3*y2*(v1*z4-b*v2*z3)):
J42 := -a*d*f*(u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a*b*f*(u2*y4*(d*v3*z1-b*v4*z2) + u4*y2*(d*v1*z3-b*v2*z4)):
J43 := a*b^2*c*f*(u1*y2*(v3*z4-b*v4*z3) - u2*y1*(b*v3*z4-v4*z3))
       +a*b^2*c*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1)):
J44 := -a*c*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a*c*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2)):
# We also note that, now that we have replaced a by sqrt(a), c by sqrt(c),
# the Kummer l-coordinates of the 2-torsion points E0,E1,E2,E3 are still:
# l(E0) = (1, 1, -1, -1),
# l(E1) = (1, 1, 1, 1),
# l(E2) = (1, -1, -1, 1),
# l(E3) = (1, -1, 1, -1),
#   addition by E0 on the Kummer: (l1,l2,l3,l4) |--> (l1,l2,l3,l4),
#   addition by E1 on the Kummer: (l1,l2,l3,l4) |--> (l1,l2,-l3,-l4),
#   addition by E2 on the Kummer: (l1,l2,l3,l4) |--> (l1,-l2,l3,-l4),
#   addition by E3 on the Kummer: (l1,l2,l3,l4) |--> (l1,-l2,-l3,l4),
# and the Kummer l-coordinates of D1,D2,D3 (which double to give E1,E2,E3
# and are such that D3 = D1 + D2) become:
# l(D1) = (b, 1, 0, 0),
# l(D2) = (0, 1, 0, -sqrt(a)),
# l(D3) = (1, 0, 0, sqrt(c)).
#   Here: E0 is the identity and E1,E2,E3 are the points of order 3
# which are defined over the ground field.
#  According to our embedding ( l(D), l(D+D1) ) into P^3 x P^3,
# we see that these give:
# E0 gives: ( l(E0), l(D1) ) = ( (1, 1, -1, -1), (b, 1, 0, 0) ).
# E1 gives: ( l(E1), l(E1+D1) ) = ( (1, 1, 1, 1), (b, 1, 0, 0) ).
# E2 gives: ( l(E2), l(E2+D1) ) = ( (1, -1, -1, 1), (b, -1, 0, 0) ).
# E3 gives: ( l(E3), l(E3+D1) ) = ( (1, -1, 1, -1), (b, -1, 0, 0) ).
# D1 gives: ( l(D1), l(D1+D1) ) = ( (b, 1, 0, 0), (1, 1, 1, 1) ).
# D2 gives: ( l(D2), l(D2+D1) ) = ( (0, 1, 0, -sqrt(a)), (1, 0, 0, sqrt(c)) ).
#   We see that D1 is defined over the ground field, and D2 is
# defined over K(sqrt(a),sqrt(c)). We are now in a more general situation,
# in which there is a C2 x C4 defined over the ground field,
# but not necessarily C4 x C4. 
#   The equations in this part (Part 5) is what we shall be using
# from now onwards (which are the same as those in the article).
#
# [End of Part 5]
#####################################################################
# Part 6. We shall find the genus 5 curve which is derived from:
# ( l(D), l(D+D1) ) = ( (u1,u2,u3,u4), (y1,y2,y3,y4) )
# and the intersection of Jac(C) with u1=0.
#
# The following is a reminder of our claimed set of defining equations for:
# ((u1,u2,u3,u4),(y1,y2,y3,y4)) in our P^3 x P^3 embedding of Jac(C)
# (these are just repeated from Part 5).
 d := b^2*c-c+1:
 e := a*b^2-a-b^2:
 f := a+c-1:
 g := b^2*c+a:
 r1 := b^2*(a*c*(-f*u1^2+e*u2^2)-c*e*f*u3^2+a*f*u4^2):
 r2 := -b*g*(a*c*u1*u2-f*u3*u4):
 r3 := -a*c*(d*u1^2+b^2*f*u2^2)+f*(a*d*u3^2+b^2*c*u4^2):
 r4 := a*b^2*c*(c*u1^2+a*u2^2-f*u3^2-u4^2):
 r5 := a*b*c*g*(u1*u2-u3*u4):
 r6 := a*c*(a*d*u1^2-b^2*c*e*u2^2+d*e*u3^2-b^2*f*u4^2):
 s1 := b^2*(a*c*(-f*y1^2+e*y2^2)-c*e*f*y3^2+a*f*y4^2):
 s2 := -b*g*(a*c*y1*y2-f*y3*y4):
 s3 := -a*c*(d*y1^2+b^2*f*y2^2)+f*(a*d*y3^2+b^2*c*y4^2):
 s4 := a*b^2*c*(c*y1^2+a*y2^2-f*y3^2-y4^2):
 s5 := a*b*c*g*(y1*y2-y3*y4):
 s6 := a*c*(a*d*y1^2-b^2*c*e*y2^2+d*e*y3^2-b^2*f*y4^2):
# eqn1,..,eqn15 will be left as they are.
 eqn1  := r2^2 - r1*r3:  
 eqn2  := s2^2 - s1*s3: 
 eqn3  := u2*s1 - u1*s2:  
 eqn4  := u2*s2 - u1*s3: 
 eqn5  := u4*s4 - u3*s5:
 eqn6  := u4*s5 - u3*s6:
 eqn7  := y2*r1 - y1*r2: 
 eqn8  := y2*r2 - y1*r3:
 eqn9  := y4*r4 - y3*r5: 
 eqn10 := y4*r5 - y3*r6:
 eqn11 := r1*y3^2 + r4*y1^2: 
 eqn12 := r1*y4^2 + r6*y1^2:
 eqn13 := r2*y3*y4 + r5*y1*y2:
 eqn14 := a*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) 
          - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4):
 eqn15 := c*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) 
          - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1):
# eqn1a,..,eqn15a are the same for the moment, but will be changed 
# later with substitutions.
 eqn1a := r2^2 - r1*r3:  
 eqn2a := s2^2 - s1*s3: 
 eqn3a := u2*s1 - u1*s2:  
 eqn4a := u2*s2 - u1*s3: 
 eqn5a := u4*s4 - u3*s5:
 eqn6a := u4*s5 - u3*s6:
 eqn7a := y2*r1 - y1*r2: 
 eqn8a := y2*r2 - y1*r3:
 eqn9a := y4*r4 - y3*r5: 
 eqn10a := y4*r5 - y3*r6:
 eqn11a := r1*y3^2 + r4*y1^2: 
 eqn12a := r1*y4^2 + r6*y1^2:
 eqn13a := r2*y3*y4 + r5*y1*y2:
 eqn14a := a*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) 
          - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4):
 eqn15a := c*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) 
          - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1):
#
# Suppose that u1 = 0.
# If also u2 = 0 then we get:
factor(subs(u1=0,u2=0, eqn1a)):
# This gave: 
# f^2*b^2*a*c*(d*u3^2-u4^2)*(e*u3^2+b^2*u4^2)
# which, as long as d,-e are non-square, would force u3=u4=0, impossible.
# So, can conclude that u2 is nonzero.  
# If also u3 = 0 then we get: 
factor(subs(u1=0,u3=0, eqn1a)):
# This gave: 
# b^4*a*c*f*(c*e*u2^2+f*u4^2)*(a*u2^2-u4^2):
# which, as long as -f*c*e and a are non-square would force u2=u4=0, 
# impossible. So, can conclude that u3 is nonzero.
# If also u4 = 0 then we get:
factor(subs(u1=0,u4=0, eqn1a)):
# b^2*c*e*a*f*(a*u2^2-f*u3^2)*(b^2*c*u2^2-d*u3^2):
# which, as long as f*a and c*d are non-square would force u2=u4=0, 
# impossible. So, can conclude that u4 is nonzero.
# If also y1 = 0 then y2 would have to be nonzero, by the same
# argument on eqn2a as we previously used with eqn1a:
# but then eqn8a := y2*r2 - y1*r3: would force r2 = 0, 
# and so: -b*g*(-f*u3*u4) = 0, giving u3=0 or u4=0, impossible.
# So, can conclude that y1 is nonzero.
# If also y2=0 then y1 would have to be nonzero (usual argument on eqn2a)
# but then eqn7a := y2*r1 - y1*r2: would force r2 = 0, impossible as before.
# If also y3=0 then y1 and y2 are nonzero (using eqn2a again,
# provided that c and a*d*f are non-squares),
# and then eqn13a := r2*y3*y4 + r5*y1*y2: forces r5=0 and so
# u3 or u4 is 0, impossible.
# If also y4=0 then y1 and y2 are nonzero (using eqn2a again,
# provided that -e*a and c*f are non-squares),
# and then eqn13a := r2*y3*y4 + r5*y1*y2: forces r5=0 and so
# u3 or u4 is 0, impossible.
# In summary, at this point we have shown that, if u1=0 then
# all of the other coordinates: u2,u3,u4,y1,y2,y3,y4 are non-zero.
#   Now, since: eqn3a := u2*s1 - u1*s2: and since u1=0, u2 is non-zero,
# we must have s1=0.
#   Since: eqn4a := u2*s2 - u1*s3: and since u1=0, u2 is non-zero,
# we must have s2=0, so that: a*c*y1*y2-f*y3*y4, giving:
# y2 = f*y3*y4/(a*c*y1):
#   Since u2 is nonzero, set u2 = 1 and similarly set y1 = 1.
# So, we are looking at (0,1,u3,u4), (1,y2,y3,y4) and we have seen
# that y2 = f*y3*y4/(a*c):
u1soln := 0:
u2soln := 1:
u3soln := u3:
u4soln := u4:
y1soln := 1:
y2soln := f*y3*y4/(a*c):
y3soln := y3:
y4soln := y4:
subsofar := [u1=u1soln, u2=u2soln, u3=u3soln, u4=u4soln,
             y1=y1soln, y2=y2soln, y3=y3soln, y4=y4soln]:
eqn1aa := factor(subs(op(subsofar), eqn1a)):
eqn2aa := factor(subs(op(subsofar), eqn2a)):
eqn3aa := factor(subs(op(subsofar), eqn3a)):
eqn4aa := factor(subs(op(subsofar), eqn4a)):
eqn5aa := factor(subs(op(subsofar), eqn5a)):
eqn6aa := factor(subs(op(subsofar), eqn6a)):
eqn7aa := factor(subs(op(subsofar), eqn7a)):
eqn8aa := factor(subs(op(subsofar), eqn8a)):
eqn9aa := factor(subs(op(subsofar), eqn9a)):
eqn10aa := factor(subs(op(subsofar), eqn10a)):
eqn11aa := factor(subs(op(subsofar), eqn11a)):
eqn12aa := factor(subs(op(subsofar), eqn12a)):
eqn13aa := factor(subs(op(subsofar), eqn13a)):
eqn14aa := factor(subs(op(subsofar), eqn14a)):
eqn15aa := factor(subs(op(subsofar), eqn15a)):
# Sould probably now use eqn5aa to solve for u3 and then also
# get curves in y3,y4.
solve(eqn5aa,u3):
u3soln := factor(%):
eqn1aaa := factor(subs(u3=u3soln, eqn1aa)):
eqn2aaa := factor(subs(u3=u3soln, eqn2aa)):
eqn3aaa := factor(subs(u3=u3soln, eqn3aa)):
eqn4aaa := factor(subs(u3=u3soln, eqn4aa)):
eqn5aaa := factor(subs(u3=u3soln, eqn5aa)):
eqn6aaa := factor(subs(u3=u3soln, eqn6aa)):
eqn7aaa := factor(subs(u3=u3soln, eqn7aa)):
eqn8aaa := factor(subs(u3=u3soln, eqn8aa)):
eqn9aaa := factor(subs(u3=u3soln, eqn9aa)):
eqn10aaa := factor(subs(u3=u3soln, eqn10aa)):
eqn11aaa := factor(subs(u3=u3soln, eqn11aa)):
eqn12aaa := factor(subs(u3=u3soln, eqn12aa)):
eqn13aaa := factor(subs(u3=u3soln, eqn13aa)):
eqn14aaa := factor(subs(u3=u3soln, eqn14aa)):
eqn15aaa := factor(subs(u3=u3soln, eqn15aa)):
# Now solve for u4^2.
# Now, eqn15aaa has factors: u4, f*y3^2-c,
# and -e*f*y3^2*y4^2 + a*c^2*e*y3^2 - a^2*c*y4^2 + a^2*c^2
# but we already know that u4 is nonzero, and f*y3^2-c
# is nonzero, provided that c*f is non-square. So, the following holds:
int1 := -e*f*y3^2*y4^2 + a*c^2*e*y3^2 - a^2*c*y4^2 + a^2*c^2:
# This is a factor of most of the remaining equations.
# y3^2*(e*f*y4^2 - a*c^2*e) = - a^2*c*y4^2 + a^2*c^2
# so that:
# y3^2 = a^2*c*(-y4^2+c)/(f*y4^2-a*c^2)/e
#  c*e*(f*y4^2 - a*c^2)*(-y4^2 + c) = square.
hhh := solve(eqn7aaa,u4^2):
hhhh := subs(y3=sqrt(z3), y4=sqrt(z4), hhh):
int1var := -e*f*z3*z4 + a*c^2*e*z3 - a^2*c*z4 + a^2*c^2:
solve(int1var,z3):
subs(z3=%,hhhh):
factor(subs(z4=y4^2, %)):
# This gave:
u4squared := -y4^2*c*a*(a*b^2-b^2-a)*(c-1)^2/(-a*y4^2-c*y4^2+a*c+y4^2)
              /(a*b^2*c^2-a*b^2*y4^2-b^2*c*y4^2+b^2*y4^2-a*c^2+a*c):
y3squared := -a^2*c*(-y4^2+c)/(a*c^2-a*y4^2-c*y4^2+y4^2)/(a*b^2-b^2-a):
ddd := subs(u4=sqrt(v4), y3=sqrt(z3), y4=sqrt(z4), eqn1aaa):
subs(v4=subs(y4=sqrt(z4),u4squared), z3=subs(y4=sqrt(z4),y3squared), ddd):
dddd := %:
factor(subs(z4=y4^2, dddd)):
# This gave 0. So, it seems that the whole variety of u1=0 is given by:
# u4squared := -y4^2*c*a*(a*b^2-b^2-a)*(c-1)^2/(-a*y4^2-c*y4^2+a*c+y4^2)
#              /(a*b^2*c^2-a*b^2*y4^2-b^2*c*y4^2+b^2*y4^2-a*c^2+a*c):
# y3squared := -a^2*c*(-y4^2+c)/(a*c^2-a*y4^2-c*y4^2+y4^2)/(a*b^2-b^2-a):
# which is equivalent to:
# u4squared := -y4^2*c*a*e*(c-1)^2/(-f*y4^2+a*c)/(-b^2*f*y4^2+a*c*d):
# y3squared := -a^2*c*(-y4^2+c)/(-f*y4^2+a*c^2)/e:
# This is (as required) equivalent to the genus 5 curve:
#  -a*c*e*(f*X^2-a*c*T^2)*(b^2*f*X^2-a*c*d*T^2) = Y^2,
#  -a^2*c*e*(X^2-c*T^2)*(f*X^2-a*c^2*T^2) = Z^2.
#
# [End of Part 6]
#####################################################################
#
# Part 7. Subject to conditions on the parameters a,b,c (requiring certain
# expressions in a,b,c to be squares in the ground field K 
# and other expressions to be nonsquares), we shall show the existence 
# of a linear combination of u1,u2,u3,u4 which is always nonzero
# for points in Jac(C)(K), and the existence of a universal 
# group law on Jac(C)(K), with no exceptions. 
#
# Our strategy will be first to require that the disciminant of the
# first quadratic is a square, that a is square and c is nonsquare.
# This will mean that the first quadratic will have a rational
# room x0, and we can consider when our member of the Jacobian
# is of the form: {(xp,yp),(x0,0)} + D2,
# where (xp,yp) is an arbitrary point on the curve.
# Our conditions mean that sigma : sqrt(c) |--> -sqrt(c)
# takes D2 |--> -D2. So, if the above is defined over K
# then {(xp,yp),(x0,0)} + D2 and {(xp,yp)^sigma, (x0,0)} - D2
# would be equivalent, and so:
# {(xp,yp), (xp,-yp)^sigma} = E2,
# which should be preventable, subject to conditions on the parameters.
#   Or first task will be to find the linear condition on the
# the Kummer: (u1,u2,u3,u4) corresponding to our divisor having
# the above form.
unassign('aa'):
unassign('bb'):
unassign('cc'):
unassign('dd'):
unassign('ee'):
unassign('ff'):
unassign('gg'):
unassign('k1'):
unassign('k2'):
unassign('k3'):
unassign('k4'):
ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e):
# The following makes a equal to a square.
ccurve := subs(a=aaa^2, ccurve):
# The following is the first quadratic factor of the curve and its discrim:
quad1 := (aaa^2+c)*x^2-2*(b^2*c+aaa^2)*x+b^2*(aaa^2+c-1)
         -(b^2*c-c+1)*(aaa^2*b^2-aaa^2-b^2):
disc1 := factor(discrim(%,x)):
# The above gave: disc1 := 4*(b-1)^2*(b+1)^2*(aaa^2+c-1)*aaa^2*c:
# The following is the second quadratic factor of the curve and its discrim:
quad2 := -b^2*(b^2*c-c+1)+x^2:
disc2 := factor(discrim(%,x)):
# The above gave: disc2 := 4*b^2*(b^2*c-c+1):
# The following is the third quadratic factor of the curve and its discrim:
quad3 := aaa^2*b^2-aaa^2-b^2+x^2:
disc3 := factor(discrim(%,x)):
# The above gave: disc3 := -4*aaa^2*b^2+4*aaa^2+4*b^2:
# I want disc1 to be square, so that: (aaa^2+c-1)*c = w^2, some w.
# Use aaa = 1 and w = c as the basepoint to get:
aaasoln := (2*c*aa-aa^2-c)/(-aa^2+c):
check := factor(subs(aaa=aaasoln,disc1))
  - 4*(b-1)^2*(b+1)^2*c^2*(aa^2-2*aa+c)^2*(aa^2-2*aa*c+c)^2/(aa^2-c)^4;
# which is indeed square.
# So, the following substituion makes a square and disc1 square:
asoln :=  ( (2*c*aa-aa^2-c)/(-aa^2+c) )^2:
# and our parameters are now: aa,b,c (with c non-square).
ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e):
# We now adjust our curve and defining equations by replacing
# a with asoln.
ccurvea := factor(subs(a = asoln, ccurve)):
eqn1a := subs(a=asoln,eqn1a):
eqn2a := subs(a=asoln,eqn2a):
eqn3a := subs(a=asoln,eqn3a):
eqn4a := subs(a=asoln,eqn4a):
eqn5a := subs(a=asoln,eqn5a):
eqn6a := subs(a=asoln,eqn6a):
eqn7a := subs(a=asoln,eqn7a):
eqn8a := subs(a=asoln,eqn8a):
eqn9a := subs(a=asoln,eqn9a):
eqn10a := subs(a=asoln,eqn10a):
eqn11a := subs(a=asoln,eqn11a):
eqn12a := subs(a=asoln,eqn12a):
eqn13a := subs(a=asoln,eqn13a):
eqn14a := subs(a=asoln,eqn14a):
eqn15a := subs(a=asoln,eqn15a):
# We now do a versions of out Kummer equation with a replaced by asoln.
subf := [ f0 = coeff(ccurve,x,0), f1 = coeff(ccurve,x,1),
         f2 = coeff(ccurve,x,2), f3 = coeff(ccurve,x,3),
         f4 = coeff(ccurve,x,4), f5 = coeff(ccurve,x,5),
         f6 = coeff(ccurve,x,6) ]:
subfa := [ f0 = coeff(ccurvea,x,0), f1 = coeff(ccurvea,x,1),
         f2 = coeff(ccurvea,x,2), f3 = coeff(ccurvea,x,3),
         f4 = coeff(ccurvea,x,4), f5 = coeff(ccurvea,x,5),
         f6 = coeff(ccurvea,x,6) ]:
kk4 := ( 2*f0 + f1*k2/k1 + 2*f2*(k3/k1) + f3*(k2/k1)*(k3/k1)
        + 2*f4*(k3/k1)^2 + f5*(k2/k1)*(k3/k1)^2 + 2*f6*(k3/k1)^3
         - 2*yv )/( (k2/k1)^2 - 4*(k3/k1) ):
kk4 := subs( op(subf), kk4 ):
kk4a := subs( a=asoln, kk4 ):
# The Kummer equation is: 
kummeqn :=
 (k2^2-4*k1*k3)*k4^2
+ (-4*k1^3*f0-2*k1^2*k2*f1-4*k1^2*k3*f2-2*k1*k2*k3*f3-4*k1*k3^2*f4
  -2*k2*k3^2*f5-4*k3^3*f6)*k4
+ (-4*k1^4*f0*f2+k1^4*f1^2-4*k1^3*k2*f0*f3-2*k1^3*k3*f1*f3
   -4*k1^2*k2^2*f0*f4+4*k1^2*k2*k3*f0*f5-4*k1^2*k2*k3*f1*f4
   -4*k1^2*k3^2*f0*f6+2*k1^2*k3^2*f1*f5-4*k1^2*k3^2*f2*f4
   +k1^2*k3^2*f3^2-4*k1*k2^3*f0*f5+8*k1*k2^2*k3*f0*f6
   -4*k1*k2^2*k3*f1*f5+4*k1*k2*k3^2*f1*f6-4*k1*k2*k3^2*f2*f5
   -2*k1*k3^3*f3*f5-4*k2^4*f0*f6-4*k2^3*k3*f1*f6-4*k2^2*k3^2*f2*f6
   -4*k2*k3^3*f3*f6-4*k3^4*f4*f6+k3^4*f5^2):
kummeqn := subs( op(subf), kummeqn ):
# The Kummer equation is: 
kummeqna := subs( a=asoln, kummeqn ):

# The following is what Pdiaginverse becomes, after replacing
# a by sqrt(a) and c by sqrt(c).
for i from 1 to 4 do for j from 1 to 4 do
  Pdiaginverse[i,j] := subs( a = sqrt(a), c = sqrt(c), Pdiaginverse[i,j] )
od od:

Pdiaginversea := matrix(4,4):
for i from 1 to 4 do for j from 1 to 4 do
  Pdiaginversea[i,j] := subs( a = asoln, Pdiaginverse[i,j] )
od od:

kummereqnlvar := (b*g*(a*c*l1*l2-f*l3*l4))^2 
 - (b^2*(a*c*(f*l1^2-e*l2^2)+c*e*f*l3^2-a*f*l4^2))
  *(a*c*(d*l1^2+b^2*f*l2^2)-f*(a*d*l3^2+b^2*c*l4^2)):

# The Kummer equation (in l-coordinates) is as follows,
# after replacing a by asoln: 
kummereqnlvara := subs( a=asoln, kummereqnlvar):

# Addition by D2 takes:
# ( (u1,u2,u3,u4), ( y1,y2,y3,y4) ) |-->
# ((e*u3*y3+b*u4*y4,((2*c*aa-aa^2-c)/(-aa^2+c))*sqrt(c)*(b*u2*y1-u1*y2),
#    ((2*c*aa-aa^2-c)/(-aa^2+c))*(b*u2*y4-u1*y3),sqrt(c)*(e*u3*y2+b*u4*y1)),
# (e*u3*y3+b*u4*y4,((2*c*aa-aa^2-c)/(-aa^2+c))*sqrt(c)*(u2*y1-b*u1*y2),
#    ((2*c*aa-aa^2-c)/(-aa^2+c))*(b*u4*y2-u3*y1),-sqrt(c)*(e*u2*y3+b*u1*y4)))
# Addition by -D2 is just: addition by D2 followed by E2, which takes:
# ( (u1,u2,u3,u4), ( y1,y2,y3,y4) ) |-->
#((e*u3*y3+b*u4*y4,-((2*c*aa-aa^2-c)/(-aa^2+c))*sqrt(c)*(u1*y2-b*u2*y1),
#    ((2*c*aa-aa^2-c)/(-aa^2+c))*(b*u2*y4-u1*y3),-sqrt(c)*(e*u3*y2+b*u4*y1)),
# (e*u3*y3+b*u4*y4,-((2*c*aa-aa^2-c)/(-aa^2+c))*sqrt(c)*(b*u1*y2-u2*y1),
#    ((2*c*aa-aa^2-c)/(-aa^2+c))*(b*u4*y2-u3*y1),sqrt(c)*(e*u2*y3+b*u1*y4)))
#
# We now factor ccurve after substiting a = asoln.
ccurvea := factor(subs(a = asoln, ccurve)):
# The following x0 is one of the roots of the first quadratic:
x0 := (2*aa*b^2*c+aa^2-2*aa*c+c)/(aa^2+c):
y0 := 0:
# The following x0d is the other root of the first quadratic:
x0d := (2*aa^2*b^2*c-2*aa*b^2*c^2-2*aa*b^2*c+2*b^2*c^2-aa^2*c+2*aa*c^2
        +aa^2-2*aa*c-c^2+c)/(aa^2*c+aa^2-4*aa*c+c^2+c):
y0d := 0:
# The following checks the x=x0, x=x0d makes ccurvea = 0.
check := factor( subs(x=x0, ccurvea) );
check := factor( subs(x=x0d, ccurvea) );
# So, we have the points (x0,y0) and (x0d,y0d) on y^2 = ccurvea,
# and note that D1 = {(x0,y0),(x0d,y0d)}.
# Let us first find the Kummer coordinates k1,k2,k3,k4 for
# {(xp,yp),(x0,y0)}.
k1x := 1:
k2x := xp + x0:
k3x := xp*x0:
k4x := factor( subs(k1=k1x, k2=k2x, k3=k3x, yv=0, kk4a) ):
# Convert this to l-coordinates:
Mlx := multiply( Pdiaginversea, matrix( [[k1x],[k2x],[k3x],[k4x]] )):
l1x := factor( Mlx[1,1]
               *(-2*aa*b^2*c+aa^2*xp-aa^2+2*aa*c+c*xp-c)*(aa^2-c)^6*(aa^2+c)
              / ( 4*(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c
                     +4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)^2*c*aa*(b-1)^2
                     *(b+1)^2 ) ):
l2x := factor( Mlx[2,1]
               *(-2*aa*b^2*c+aa^2*xp-aa^2+2*aa*c+c*xp-c)*(aa^2-c)^6*(aa^2+c)
              / ( 4*(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c
                     +4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)^2*c*aa*(b-1)^2
                     *(b+1)^2 ) ):
l3x := factor( Mlx[3,1]
               *(-2*aa*b^2*c+aa^2*xp-aa^2+2*aa*c+c*xp-c)*(aa^2-c)^6*(aa^2+c)
              / ( 4*(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c
                     +4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)^2*c*aa*(b-1)^2
                     *(b+1)^2 ) ):
l4x := factor( Mlx[4,1]
               *(-2*aa*b^2*c+aa^2*xp-aa^2+2*aa*c+c*xp-c)*(aa^2-c)^6*(aa^2+c)
              / ( 4*(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c
                     +4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)^2*c*aa*(b-1)^2
                     *(b+1)^2 ) ):
check := factor(subs(u1 = l1x, u2 = l2x, u3 = l3x, u4 = l4x, eqn1a));
# We want the member of P^3 x P^3 corresponding to {(xp,yp),(x0,y0)}.
# That is to say, we have alread found the u-coordinates for
# {(xp,yp),(x0,y0)} and we now wish to find the y-coordinates.
# The following will give some equations satisfied by
# the y-coordinates y1,y2,y3,y4.
factor(subs(u1 = l1x, u2 = l2x, u3 = l3x, u4 = l4x, eqn7a)):
# This had the factor: b*y2-y1, so that (y1,y2) = (b,1)
factor(subs(u1 = l1x, u2 = l2x, u3 = l3x, u4 = l4x, eqn9a)):
# This had the factor: b*y4-xp*y3, so that (y3,y4) = (b,xp) 
factor(subs(u1 = l1x, u2 = l2x, u3 = l3x, u4 = l4x, eqn12a)):
subs(y1=1,%):
subs(y4^2=y4sq, %):
factor(solve(%,y4sq)):
%/subs(x=xp,ccurvea):
( xp*(aa^2-c)^3/b/sqrt(c)/(b^4*c-b^2*c+b^2-xp^2)/(aa^2-2*aa+c)
  /(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2) )^2
- %:
# This shows that y4/y1 =
#   yp*xp*(aa^2-c)^3/b/sqrt(c)/(b^4*c-b^2*c+b^2-xp^2)/(aa^2-2*aa+c)
# /(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
#  -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2) 
#  or its negative.
#  Hence: (y1,y4) =
#  ( b*c*(b^4*c-b^2*c+b^2-xp^2)*(aa^2-2*aa+c)
#    *(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
#    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2),
#    sqrt(c)*yp*xp*(aa^2-c)^3 )
# Hence: (y1,y2,y3,y4) is:
# ( b*c*(b^4*c-b^2*c+b^2-xp^2)*(aa^2-2*aa+c)
#    *(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
#    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2),
#   c*(b^4*c-b^2*c+b^2-xp^2)*(aa^2-2*aa+c)
#    *(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
#    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2),
#   sqrt(c)*yp*b*(aa^2-c)^3,
#   sqrt(c)*yp*xp*(aa^2-c)^3 )
# or its negative.
l1xd := b*c*(b^4*c-b^2*c+b^2-xp^2)*(aa^2-2*aa+c)
    *(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2):
l2xd := c*(b^4*c-b^2*c+b^2-xp^2)*(aa^2-2*aa+c)
    *(aa^4*xp^2-4*aa^3*b^2*c+4*aa^2*b^2*c^2+4*aa^2*b^2*c-2*aa^2*c*xp^2
    -4*aa*b^2*c^2-aa^4+4*aa^3*c-4*aa^2*c^2+c^2*xp^2-2*aa^2*c+4*aa*c^2-c^2):
l3xd := sqrt(c)*yp*b*(aa^2-c)^3:
l4xd := sqrt(c)*yp*xp*(aa^2-c)^3:
factor(subs(subs(u1 = l1xd, u2 = l2xd, u3 = l3xd, u4 = l4xd, eqn1a))):
check := factor( subs(yp^2 = subs(x=xp, ccurvea), %) );
# At this stage, we have found the member P^3 x P^3 corresponding
# to {(xp,yp),(x0,y0)}, namely: ( (l1x,l2x,l3x,l4x), (l1xd,l2xd,l3xd,l4xd) ),
# where l1x,l2x,l3x,l4x and l1xd,l2xd,l3xd,l4xd are as above. 

# We now add D2 and find the u-coordinates of the result:
sf := [a=asoln, u1=l1x,u2=l2x,u3=l3x,u4=l4x,
                      y1=l1xd,y2=l2xd,y3=l3xd,y4=l4xd]:
# The following are just from taking a column of the matrix A,
# with ((u1,u2,u3,u4),(y1,y2,y3,y4)) arbitrary and with
# ((v1,v2,v3,v4),(z1,z2,z4,z4)) = ((l1x,l2x,l3x,l4x),(l1xd,l2xd,l3xd,l4xd))
# so that we are adding D2. These give the following u-coordinates
# of the sum {(xp,yp),(x0,y0)} + D2:
u1sum := factor( subs( op(sf), e*u3*y3+b*u4*y4 ) ):
u2sum := factor( subs( op(sf),  
                 ((2*c*aa-aa^2-c)/(-aa^2+c))*sqrt(c)*(b*u2*y1-u1*y2)) ):
u3sum := factor( subs( op(sf), ((2*c*aa-aa^2-c)/(-aa^2+c))*(b*u2*y4-u1*y3) ) ):
u4sum := factor( subs( op(sf), sqrt(c)*(e*u3*y2+b*u4*y1) ) ):
factor(subs(subs(u1 = u1sum,u2 = u2sum,u3 = u3sum,u4 = u4sum, eqn1a))):
check := factor( subs(yp^2 = subs(x=xp, ccurvea), %) );
u1sum/u3sum:
# This gave: 1/(aa^2-c)*(aa^2-2*aa+c)
# The following gives the linear condition which follows from
# our divisor has the above form.
u1sum - (aa^2-2*aa+c)*u3sum/(aa^2-c):
# Our plan now is to assume that this linear condition applies
# and find its intersection with Jac(C), hoping to show that
# this intersection has no K-rational points, provided that
# certain expressions in the parameters are non-squares.
#
# We shall intially give a crude argument, which works but
# makes a number of unnecessary assumptions. Afterwards,
# we shall give a more streamlined argument, which only requires
# three expressions in the parameters to be non-squares.
#
# Suppose that u1 = (aa^2-2*aa+c)*u3/(aa^2-c).
#
# Recall that we are assuming that c is non-square, so that
# neither of aa^2-c nor aa^2-2*aa+c can be zero.
# Imagine also that u1 = 0: then u3 = 0, and we get:
factor(subs(u1=0,u3=0, eqn1a)):
# This gave:
factor(subs(u1=0,u2=aa^2-c,u3=0,u4=-(aa^2-2*aa*c+c), eqn1a)):
factor(subs(u1=0,u2=aa^2-c,u3=0,u4=(aa^2-2*aa*c+c), eqn1a)):
eqn3aswap 
  := subs(u1=yy1,u2=yy2,u3=yy3,u4=yy4,y1=uu1,y2=uu2,y3=uu3,y4=uu4, eqn3a):
eqn3aswap 
  := subs(uu1=u1,uu2=u2,uu3=u3,uu4=u4,yy1=y1,yy2=y2,yy3=y3,yy4=y4, eqn3aswap):
factor(subs(u1=0,u2=aa^2-c,u3=0,u4=-(aa^2-2*aa*c+c), eqn3aswap)):
# This gave a constant times y2, so that y2 would then be 0.
factor(subs(u1=0,u2=aa^2-c,u3=0,u4=(aa^2-2*aa*c+c), eqn3aswap)):
# This gave a constant times y2, so that y2 would then be 0.
eqn4aswap 
  := subs(u1=yy1,u2=yy2,u3=yy3,u4=yy4,y1=uu1,y2=uu2,y3=uu3,y4=uu4, eqn4a):
eqn4aswap 
  := subs(uu1=u1,uu2=u2,uu3=u3,uu4=u4,yy1=y1,yy2=y2,yy3=y3,yy4=y4, eqn4aswap):
eqn5aswap 
  := subs(u1=yy1,u2=yy2,u3=yy3,u4=yy4,y1=uu1,y2=uu2,y3=uu3,y4=uu4, eqn5a):
eqn5aswap 
  := subs(uu1=u1,uu2=u2,uu3=u3,uu4=u4,yy1=y1,yy2=y2,yy3=y3,yy4=y4, eqn5aswap):
factor(subs(u1=0,u2=aa^2-c,u3=0,u4=-(aa^2-2*aa*c+c), eqn12a)):
# This has a factor: c*y1^2-y4^2 forcing y1=y4=0,
# but then eqn2a would force y3=0, impossible.
# So, at this point we have shown u1 to be nonzero.
# Similarly, if u3=0 then u1=0, giving the same contradiction.
# So, at this point we have shown u1 and u3 nonzero.
# Imagine that u2=0.
factor(subs( u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2=0, eqn1a )):
# This gives that u3^2/u4^2 is:
b^2*c*(aa^2-c)^2/(b^2*c+1)/(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3
*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2):
# which shows that u3=u4=0, provided that the above is non-square. 
# But then also u1 = 0 (due to u1 = (aa^2-2*aa+c)*u3sum/(aa^2-c)),
# which is impossible.
# Hence u2 is nonzero.
# Imagine that u4=0.
factor(subs( u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u4=0, eqn1a )):
# This gives that u3^2/u4^2 is:
b^2*c*(aa^2-c)^2/(b^2*c+1)/(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3
*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2):
# which shows that u3=u4=0, provided that the above is non-square. 
# But then also u1 = 0 (due to u1 = (aa^2-2*aa+c)*u3sum/(aa^2-c)),
# which is impossible.
# Hence u4 is nonzero.
# At this stage, we have shown that u1,u2,u3,u4 are nonzero.
# Imagine also y1 = 0 then y2 would have to be nonzero, by standard
# argument on eqn2a, namely that y1=y2=0 and eqn2a would
# force y3^2/y4^2 to be one of:
# y4^2/(b^2*c-c+1)
# b^2*y4^2*(aa^4-2*aa^2*c+c^2)/(4*aa^3*b^2*c-4*aa^2*b^2*c^2-4*
# aa^2*b^2*c+4*aa*b^2*c^2+aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)
# but then eqn8a := y2*r2 - y1*r3: would force r2 = 0:
factor( subs( a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r2 ) ):
# This forces either u3=0, which we already know to be impossible,
# or u4 equals:
# 1/(aa^2-2*aa+c)*u2*(aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)/(aa^2-c)
subs( u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
u4 =
1/(aa^2-2*aa+c)*u2*(aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)/(aa^2-c),
eqn1a):
# This forces either u2=0, which we already know to be impossible,
# or: u3^2/u2^2 equals:
(aa^2-2*aa*c+c)^2*(aa^4*b^2-2*aa^2*b^2*c+aa^4-4*aa^3*c+4*aa^2*c^2+b^2*c^2
+2*aa^2*c-4*aa*c^2+c^2)/(aa^2-2*aa+c)^2/(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^
4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2):
# which forces u2=u3=0 (provided above is non-square), impossible.
# Hence y1 is non-zero.
# Imagine y2=0. Then y1 is nonzero, using again eqn2a as above,
# but then eqn8a := y2*r2 - y1*r3: would force r3 = 0:
factor( subs( a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r3 ) ):
# This in turn forces u2 to be one of:
# (aa^2-c)*u4/(aa^2-2*aa*c+c), -(aa^2-c)*u4/(aa^2-2*aa*c+c)
factor( subs(u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = (aa^2-c)*u4/(aa^2-2*aa*c+c),
        eqn1a) ):
factor( subs(u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = -(aa^2-c)*u4/(aa^2-2*aa*c+c),
        eqn1a) ):
# and this in turn forces u3=0 or u4=0, impossible.
# Hence y2 is nonzero.
# Imagine y3=0. Then y4 is nonzero, since otherwise eqn2a would
# give that y2^2/y1^2 is:
# (b^2*c-c+1)*(aa^2-c)^2/(4*aa^3*b^2*c-4*aa^2*b^2*c^2-4*aa^2*b^2*c+4*aa*b^2
# *c^2+aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2)
# But then eqn9a := y4*r4 - y3*r5 forces r4=0:
factor( subs( a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r4 ) ):
solve(%,u2):
# This in turn forces u2 to be one of:
# (aa^2-c)*u4/(aa^2-2*aa*c+c), -(aa^2-c)*u4/(aa^2-2*aa*c+c)
# which we have already shown to be impossible.
# Imagine that y4=0. Then y3 is nonzero (using eqn2a, as above).
# But then eqn9a := y4*r4 - y3*r5 forces r5=0:
factor( subs( a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r5 ) ):
solve(%,u2):
# This forces u2 = u4*(aa^2-c)/(aa^2-2*aa+c)
factor(subs(u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = u4*(aa^2-c)/(aa^2-2*aa+c),
            eqn1a)):
# This forces u3^2/u4^2 to be:
# (aa^4*b^2*c-2*aa^2*b^2*c^2-aa^4*c+b^2*c^3+2*aa^4+2*aa^2*c^2-4*aa^3-c^3+4*aa^2
# -4*aa*c+2*c^2)*u4^2*c*b^2*(aa^2-c)^2/(aa^2-2*aa+c)^2/(b^2*c-c+1)
# /(aa^4*b^2*c-2* aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2
# +2*aa^2*c-4*aa*c^2+c^2)
# so that u3=u4=0, impossible.
# So, we now know that u1,u2,u3,u4,y1,y2,y3,y4 are all nonzero.
# Probably we don't need all of them to be nonzero for our argument,
# so some of the conditions of items being non-square could be relaxed.
# Since the coords are all nozero, we may take:
# u1soln := aa^2-2*aa+c and u3soln := aa^2-c as well as: y1soln := 1.
# Let us look at: eqn13a:
factor( subs( a=asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), eqn13a )):
solve(%,y2):
# The above gives the following (after setting y1 = 1), which can
# be taken to be y2soln:
# (aa^2-2*aa+c)*
# (aa^4*u2-aa^4*u4-4*aa^3*c*u2+4*aa^2*c^2*u2+2*aa^3*u4+2*aa^2*c*u2
# -4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4)*y3*y4/(aa^2-2*aa*c+c)^2
# /(aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4):
u1soln := aa^2-2*aa+c:
u2soln := u2:
u3soln := aa^2-c:
u4soln := u4:
y1soln := 1:
y2soln := (aa^2-2*aa+c)*
          (aa^4*u2-aa^4*u4-4*aa^3*c*u2+4*aa^2*c^2*u2+2*aa^3*u4+2*aa^2*c*u2
           -4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4)*y3*y4/(aa^2-2*aa*c+c)^2
          /(aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4):
y3soln := y3:
y4soln := y4:
subsofar := [u1=u1soln, u2=u2soln, u3=u3soln, u4=u4soln,
             y1=y1soln, y2=y2soln, y3=y3soln, y4=y4soln]:
eqn1aa := factor(subs(op(subsofar), eqn1a)):
eqn2aa := factor(subs(op(subsofar), eqn2a)):
eqn3aa := factor(subs(op(subsofar), eqn3a)):
eqn4aa := factor(subs(op(subsofar), eqn4a)):
eqn5aa := factor(subs(op(subsofar), eqn5a)):
eqn6aa := factor(subs(op(subsofar), eqn6a)):
eqn7aa := factor(subs(op(subsofar), eqn7a)):
eqn8aa := factor(subs(op(subsofar), eqn8a)):
eqn9aa := factor(subs(op(subsofar), eqn9a)):
eqn10aa := factor(subs(op(subsofar), eqn10a)):
eqn11aa := factor(subs(op(subsofar), eqn11a)):
eqn12aa := factor(subs(op(subsofar), eqn12a)):
eqn13aa := factor(subs(op(subsofar), eqn13a)):
eqn14aa := factor(subs(op(subsofar), eqn14a)):
eqn15aa := factor(subs(op(subsofar), eqn15a)):
# Sould probably now use eqn8aa to solve for y3 and then also
# get curve in u2,u4,y4.
factor(solve(eqn8aa,y3)):
y3soln := c*b*(aa^2*u2+aa^2*u4-2*aa*c*u2+c*u2-c*u4)
          *(aa^2*u2-aa^2*u4-2*aa*c*u2+c*u2+c*u4)
          *(aa^2-2*aa*c+c)^2*(aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4)/y4
          /(aa^4*u2-aa^4*u4-4*aa^3*c*u2+4*aa^2*c^2*u2+2*aa^3*u4+2*aa^2*c*u2
            -4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4)^2
          /(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2
         +2*aa^2*c-4*aa*c^2+c^2):
eqn1aaa := factor(subs(y3=y3soln, eqn1aa)):
eqn2aaa := factor(subs(y3=y3soln, eqn2aa)):
eqn3aaa := factor(subs(y3=y3soln, eqn3aa)):
eqn4aaa := factor(subs(y3=y3soln, eqn4aa)):
eqn5aaa := factor(subs(y3=y3soln, eqn5aa)):
eqn6aaa := factor(subs(y3=y3soln, eqn6aa)):
eqn7aaa := factor(subs(y3=y3soln, eqn7aa)):
eqn8aaa := factor(subs(y3=y3soln, eqn8aa)):
eqn9aaa := factor(subs(y3=y3soln, eqn9aa)):
eqn10aaa := factor(subs(y3=y3soln, eqn10aa)):
eqn11aaa := factor(subs(y3=y3soln, eqn11aa)):
eqn12aaa := factor(subs(y3=y3soln, eqn12aa)):
eqn13aaa := factor(subs(y3=y3soln, eqn13aa)):
eqn14aaa := factor(subs(y3=y3soln, eqn14aa)):
eqn15aaa := factor(subs(y3=y3soln, eqn15aa)):
factor(solve(eqn9aaa,y4^2)):
# This gave:
# c*(aa^2-2*aa*c+c)^2*(aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4)^2
# /(aa^4*u2-aa^4*u4-4*aa^3*c*u2+4*aa^2*c^2*u2+2*aa^3*u4+2*aa^2*c*u2
# -4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4)^2
# which is impossible, since c is non-square! 
# This is very pleasing!
#
# We shall now completely restart the argument in a more stramlined
# fashion, and see if we can reduce the number of non-square conditions.
# We again suppose that u1 = (aa^2-2*aa+c)*u3/(aa^2-c).
# We certainly require c to be non-square (which is essential).
# It will be helpful to give names (delta and rho) to the following
# two expressions:
delta := c*(aa^2 - 2*aa + c)/(aa^2 - c):
rho := (aa^2 - 2*aa*c + c)/(aa^2 - c):
check := factor( subs(a=asoln,c*f) - delta^2 );
# The previous lined checked that delta^2 - c*f.
#
# Recall: 
# eqn8a := y2*r2 - y1*r3:
# eqn9a := y4*r4 - y3*r5:
# eqn13a := r2*y3*y4 + r5*y1*y2:
# Then: r5*y1*eqn8a - r2*eqn13a gives: -r2^2*y3*y4-r3*r5*y1^2
# So: -r2^2*y4*eqn9a + r5*(-r2^2*y3*y4-r3*r5*y1^2)
# gives: -r2^2*r4*y4^2-r3*r5^2*y1^2
# which is the same as:
factor( r5^2*y1*eqn8a - r2^2*y4*eqn9a - r2*r5*eqn13a ):
# Since c is nonsquare, can multiply through by the nonzero (aa^2-c).
r2a := factor( (aa^2-c)^5*subs(a=asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r2) ):
# -b*(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c
# -4*aa*c^2+c^2)*c*u3*(aa^2-2*aa+c)*(aa^4*u2-aa^4*u4-4*aa^3*c*u2
# +4*aa^2*c^2*u2+2*aa^3*u4+2*aa^2*c*u2-4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4)
check := factor( subs(a = asoln, r2a/(aa^2-c)^5 -
        ( -b*g*delta*u3*( a*u2 - (delta/c)*u4 ) ) ) );
r3a := factor( (aa^2-c)^4*subs(a=asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r3) ):
# -c^2*b^2*(aa^2-2*aa+c)^2*(aa^2*u2+aa^2*u4-2*aa*c*u2+c*u2-c*u4)
# *(aa^2*u2-aa^2*u4-2*aa*c*u2+c*u2+c*u4)
check := factor( subs(a = asoln, r3a/(aa^2-c)^4 -
      ( -b^2*delta^2*( rho*u2 + u4 )*( rho*u2 - u4 ) ) ) );
r4a := factor( (aa^2-c)^4*subs(a=asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r4) ):
# (aa^2*u2-aa^2*u4-2*aa*c*u2+c*u2+c*u4)
# *(aa^2*u2+aa^2*u4-2*aa*c*u2+c*u2-c*u4)*(aa^2-2*aa*c+c)^2*b^2*c
check := factor( subs(a = asoln, r4a/(aa^2-c)^4 -
      ( b^2*c*rho^2*( rho*u2 + u4 )*( rho*u2 - u4 ) ) ) );
r5a := factor( (aa^2-c)^5*subs(a=asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), r5) ):
# (aa^2-2*aa*c+c)^2*b*c
# *(aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c
# -4*aa*c^2+c^2)*u3*(aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4)
check := factor( subs(a = asoln, r5a/(aa^2-c)^5 -
      ( b*c*g*rho^2*u3*( (delta/c)*u2 - u4 ) )  ));
#
# Since r2^2*r4*y4^2 = -r3*r5^2*y1^2 and since r3 = -c*square*r4,
# the above gives a contradiction (since c is non-square), provided
# that the above factors are all nonzero.
# First note that the constant factors: b,c,aa^2-2*aa*c+c are all
# nonzero, since b,c are factors of the discrim of the curves
# (which we have assumed to be nonzero) and c is non-square, as is:
#  aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2
# +2*aa^2*c-4*aa*c^2+c^2, b)):
# Indeed, keep in mind that the factors of the disciminant are:
# aa, b, c, b-1, b+1, aa-1, aa-c, c-1, b^2*c-c+1, aa^2-2*aa+c, aa^2-2*aa*c+c,
# 4*aa^3*b^2*c-4*aa^2*b^2*c^2-4*aa^2*b^2*c+4*aa*b^2*c^2+aa^4
#                 -4*aa^3*c+4*aa^2*c^2+2*aa^2*c-4*aa*c^2+c^2,
# aa^4*b^2*c-2*aa^2*b^2*c^2+b^2*c^3+aa^4-4*aa^3*c+4*aa^2*c^2+2*aa^2*c
#                                                       -4*aa*c^2+c^2
# Note that these last two are: -e*(aa^2-c)^2 and g*(aa^2-c)^2.
# So, let us label the remaining factors:
leftfac1 := u3:
leftfac2 := aa^4*u2-aa^4*u4-4*aa^3*c*u2+4*aa^2*c^2*u2+2*aa^3*u4
            +2*aa^2*c*u2-4*aa*c^2*u2-2*aa*c*u4+c^2*u2+c^2*u4:
leftfac3 := aa^2*u2-aa^2*u4-2*aa*c*u2+c*u2+c*u4:
leftfac4 := aa^2*u2+aa^2*u4-2*aa*c*u2+c*u2-c*u4:
leftfac5 := y4:
rightfac1 := u3:
rightfac2 := aa^2*u2-aa^2*u4-2*aa*u2+c*u2+c*u4:
rightfac3 := aa^2*u2-aa^2*u4-2*aa*c*u2+c*u2+c*u4:
rightfac4 := aa^2*u2+aa^2*u4-2*aa*c*u2+c*u2-c*u4:
rightfac5 := y1:
# Of course, the first, third and fourth factors are the same on each side. 
# Our conditions are: a, c*f are squares.
# We shall also impose that: c, c*d, g*(g - b^2*(c-1)) are non-squares.
# (note that c*d = c*(b^2*c-c+1)).
# CASE leftfac3 = 0.
# Note that this implies: u2 = (aa^2-c)*u4/(aa^2-2*aa*c+c)
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), 
       u2 = (aa^2-c)*u4/(aa^2-2*aa*c+c), eqn1a)):
# This gives a nonzero constant times: u3^2*u4^2, so that u3=0 or u4=0,
# giving u1=u3=0 or u2=u4=0.
#   Subcase u2=u4=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = 0, u4=0, eqn7a)):
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = 0, u4=0, eqn10a)):
# These give nonzero constants times u3^2*y2 and u3^2*y3.
# But we cannot have u3=0 since then u1=0 and all u's would be 0.
# Hence y2=y3=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), 
           u2 = 0, u4=0, y2=0, y3=0, eqn2a)):
# When this is solved for y4^2 we get either y4^2 = c*y1^2 or:
# y4^2 = (aa^2-2*aa*c+c)^2*(b^2*c-c+1)*y1^2/(aa^2-2*aa+c)^2/b^2/c
#   But we are assuming c and c*(b^2*c-c+1) to be non-squares,
# so this would force: y1=y4=0 and so all y's = 0, impossible.
#   Subcase u1=u3=0.
factor(subs(a = asoln, u1=0, u3 = 0, u2 = (aa^2-c)*u4/(aa^2-2*aa*c+c), eqn7a)):
factor(subs(a = asoln, u1=0, u3 = 0, u2 = (aa^2-c)*u4/(aa^2-2*aa*c+c), eqn10a)):
# These give nonzero constants times u4^2*y2 and u4^2*y3.
# But we cannot have u4=0 since then u2=0 and all u's would be 0.
# Hence y2=y3=0, giving the same contradiction as before.
# END OF CASE leftfac3 = 0.
# CASE leftfac4 = 0.
# Note: this means that u2 = -(aa^2-c)*u4/(aa^2-2*aa*c+c)
# This gives a nonzero constant times: u3^2*u4^2, so that u3=0 or u4=0,
# giving u1=u3=0 or u2=u4=0.
#   Subcase u2=u4=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = 0, u4=0, eqn7a)):
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2 = 0, u4=0, eqn10a)):
# These give nonzero constants times u3^2*y2 and u3^2*y3.
# But we cannot have u3=0 since then u1=0 and all u's would be 0.
# Hence y2=y3=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
           u2 = 0, u4=0, y2=0, y3=0, eqn2a)):
# When this is solved for y4^2 we get either y4^2 = c*y1^2 or:
# y4^2 = (aa^2-2*aa*c+c)^2*(b^2*c-c+1)*y1^2/(aa^2-2*aa+c)^2/b^2/c
#   But we are assuming c and c*(b^2*c-c+1) to be non-squares,
# so this would force: y1=y4=0 and so all y's = 0, impossible.
#   Subcase u1=u3=0.
factor(subs(a = asoln,u1=0,u3=0, u2 = -(aa^2-c)*u4/(aa^2-2*aa*c+c), eqn7a)):
factor(subs(a = asoln,u1=0,u3=0, u2 = -(aa^2-c)*u4/(aa^2-2*aa*c+c), eqn10a)):
# These give nonzero constants times u4^2*y2 and u4^2*y3.
# But we cannot have u4=0 since then u2=0 and all u's would be 0.
# Hence y2=y3=0, giving the same contradiction as before.
# CASE leftfac1=0. (that is: u3=0).
# Since u1 = (aa^2-2*aa+c)*u3/(aa^2-c), this forces u1=u3=0.
# But then:
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u3=0,eqn8a)):
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u3=0,eqn8a)):
# These give:
# b^2*c^2*(aa^2-2*aa+c)^2*leftfac3*leftfac4*y1/(aa^2-c)^4
# (aa^2-2*aa*c+c)^2*b^2*c*leftfac3*leftfac4*y4/(aa^2-c)^4
#   We have already shown that leftfac3 and leftfac4 are nonzero.
# So, can assume that y1 = y4 = 0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u3=0,y1=0,y4=0,eqn3a)):
# When this is solved for y2^2 we get:
#   y2^2 = c*(aa^2-2*aa+c)^2*y3^2/(aa^2-2*aa*c+c)^2
# which is impossible.
# END OF CASE u3=0.
# CASE leftfac2 = 0.
# This gives: u2 = u4*(aa^2-2*aa+c)*(aa^2-c)/(aa^2-2*aa*c+c)^2.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
       u2 = u4*(aa^2-2*aa+c)*(aa^2-c)/(aa^2-2*aa*c+c)^2, eqn8a)):
# This gave a nonzero constant times y1*u4^2 so: y1=0 or u2=u4=0.
#   Subcase u2=u4=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2=0,u4=0, eqn7a)):
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), u2=0,u4=0, eqn10a)):
# These give nonzero constants times u3^2*y2 and u3^2*y3.
# But we cannot have u3=0 since then u1=0 and all u's would be 0.
# Hence y2=y3=0, giving the same contradiction, as above.
#   Subcase y1=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
    u2 = u4*(aa^2-2*aa+c)*(aa^2-c)/(aa^2-2*aa*c+c)^2, y1=0, eqn7a)):
# This gave: nonzero constant times y2 times:
# (aa^2-2*aa*c+c)^2*(aa^2-c)^2*g*u3^2 - (aa^2-c)^4*(g-b^2*(c-1))*u4^2
# But we are assuming that g*(g-b^2*(c-1)) is non-square, so the
# latter would give u3=u4=0 and so all u's would be 0, impossible.
# Hence y2=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
    u2 = u4*(aa^2-2*aa+c)*(aa^2-c)/(aa^2-2*aa*c+c)^2, y1=0, eqn11a)):
# This gave: nonzer0 constant times y3^2 times:
# (aa^2-2*aa*c+c)^2*(aa^2-c)^2*g*u3^2 - (aa^2-c)^4*(g-b^2*(c-1))*u4^2 
# But we are assuming that g*(g-b^2*(c-1)) is non-square, so the
# latter would give u3=u4=0 and so all u's would be 0, impossible.
# Hence y3=0.
# At this point, we have: y1=y2=y3=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),
  u2 = u4*(aa^2-2*aa+c)*(aa^2-c)/(aa^2-2*aa*c+c)^2, y1=0,y2=0,y3=0, eqn2a)):
# This gave a nonzero constant times y4^4, so now all y's are 0, contradiction.
# END OF CASE leftfac2=0.
# CASE leftfac5=0. (same as: y4=0).
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), y4=0, eqn9a)):
# This gives a nonzero constant times leftfac3*u3*y3.
# We have already shown above that leftfac3 is nonzero.
# Hence u1 = 0 (giving u1=u3=0) or y3=0.
#   Subcase u1=u3=0.
factor(subs(a = asoln, u1 = 0, u3 = 0, y4=0, eqn8a)):
# This gives a nonzero constant times: leftfac3*leftfac4*y1,
# so that y1 = 0.
factor(subs(a = asoln, u1 = 0, u3 = 0, y1=0, y4=0, eqn2a)):
# This gives a nonzero constant times the two factors:
#  ( c*(aa^2-2*aa+c)^2*y3^2 - (aa^2-2*aa*c+c)^2*y2^2 )
# and:  ( b^2*c*y2^2 - d*y3^2 )
# But we are assuming that c and c*d are non-square, so this
# would force y2=y3=0 and so all the y's would be 0, contradiction.
#    Subcase y3=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c), y3=0, y4=0, eqn11a)):
# This is a nonzero constant times: leftfac3*leftfac4*y1^2.
# But we have already shown that leftfac3 and leftfac4 are nonzero,
# so that y1=0.
factor(subs(a = asoln, u1 = (aa^2-2*aa+c)*u3/(aa^2-c),y1=0,y3=0,y4=0, eqn2a)):
# This is nonzero constant times y2^4, so that y2=0 and all y's are 0,
# which is a contradiction.
# END OF CASE leftfac5=0.
#   We have now shown that all of the factors on the LHS are nonzero,
# and so therefore must be all of the factors on the RHS.
# So, all of the factors are nonzero, which is what we wanted to show.
# As we have already observed, this gives a contradiction.
#   So, in summary (as stated in the article): provided that
# a, c*f are squares in K, and c, c*d, g*(g - b^2*(c-1)) are non-squares
# in K, and if ((u1,u2,u3,u4),(y1,y2,y3,y4)) is defined over K,
# then u1 - (aa^2-2*aa+c)*u3/(aa^2-c) is nonzero, that is to say:
# c*u1 - delta*u3 is always nonzero, and similarly c*y1 - delta*y3
# is always nonzero.
#   It follows (under these conditions) that:
#  c*(first column of A) - delta*(third column of A),
#  c*(first column of J) - delta*(third column of J),
# gives a universal group law with no exceptions.
#
# [End of Part 7]
#####################################################################
# Part 8. We shall derive the linear condition in terms of (l1,l2,l3,l4) 
# which corresponds to k3=0.
#
# Recall that:
#  ( l1 )                  ( k1 )
#  ( l2 )  =  Pdiaginverse ( k2 )
#  ( l3 )                  ( k3 )
#  ( l4 )                  ( k4 )
# and that we have already (in Part 7) adjusted Pdiaginverse
# by replacing a with sqrt(a) and c with sqrt(c).
#   The condition in u1,u2,u3,u4 corresponding to k3=0 will therefore
# be the [3,1] entry of inverse(Pdiaginvers) times the column
# vector of the l's:
factor(multiply( inverse(Pdiaginverse), [[u1],[u2],[u3],[u4]] )[3,1]):
%*(2*(b-1)^2*(b+1)^2*(c-1)*(a-1)*(b^2*c+a)^3):
check := factor( % - (a*d*u1 - b^2*c*e*u2 - d*e*u3 + b^2*f*u4) );
# This shows that the corresponding condition on the u's is:
# a*d*u1 - b^2*c*e*u2 - d*e*u3 + b^2*f*u4 = 0
# (as stated in the article).
#
# [End of Part 8]
########################################################################  
# Part 9. We now give a careful justification that our defining equations
# give the correct number of independent equations of each bidegree.
# We already know that eqn1,..,eqn15 all hold.
# Let's now check that these give the correct number of independent
# equations of each bidegree, which will be sufficient to show
# that we have a set of defining equations.
# eqn3, eqn4, eqn5, eqn6 are all of bidegree (1,2).
useq := [u1,u2,u3,u4]:
yseq := [y1,y2,y3,y4]:
unassign('i'):
unassign('j'):
unassign('k'):
# The following gives the matrix of all coefficients of monomials
# for these four equations; this is a 4 x 40 matrix:
Bid12 := matrix([
  [ seq( seq( coeff(coeff(eqn3,useq[i],1),yseq[j],2), i=1..4 ), j=1..4 ),
    seq( seq( seq(coeff(coeff(coeff(eqn3,useq[i],1),yseq[j],1),yseq[k],1), 
                             i=1..4 ), k=j+1..4), j=1..3) ],
  [ seq( seq( coeff(coeff(eqn3,useq[i],1),yseq[j],2), i=1..4 ), j=1..4 ),
    seq( seq( seq(coeff(coeff(coeff(eqn4,useq[i],1),yseq[j],1),yseq[k],1), 
                             i=1..4 ), k=j+1..4), j=1..3) ],
  [ seq( seq( coeff(coeff(eqn3,useq[i],1),yseq[j],2), i=1..4 ), j=1..4 ),
    seq( seq( seq(coeff(coeff(coeff(eqn5,useq[i],1),yseq[j],1),yseq[k],1), 
                             i=1..4 ), k=j+1..4), j=1..3) ],
  [ seq( seq( coeff(coeff(eqn3,useq[i],1),yseq[j],2), i=1..4 ), j=1..4 ),
    seq( seq( seq(coeff(coeff(coeff(eqn6,useq[i],1),yseq[j],1),yseq[k],1), 
                             i=1..4 ), k=j+1..4), j=1..3) ]
  ]):
# 
# Now we delete the first 36 columns: 
det(delcols(Bid12, 1..36)):
# The following shows that, if we just focus on the last four monomials:
# u1*y3*y4, u2*y3*y4, u3*y3*y4, u3*y3*y4, their coefficients for
# the equations eqn3,eqn4,eqn5,eqn6 give a 4x4 matrix whose determinant's
# factors are all factors of the discriminant of the curve, so nonzero,
# which shows that have 4 linearly independent forms of bidegree (1,2).
check := factor( det(delcols(Bid12, 1..36)) - b^4*g^4*f^2*a^2*c^2 );
# By symmetry, eqn7,eqn8,eqn9,eqn10 are independent and of bidegree (2,1).
# It follows also that:
# y1*eqn3, y2*eqn3, y3*eqn3, y4*eqn3, y1*eqn4, y2*eqn4, y3*eqn4, y4*eqn4,
# y1*eqn5, y2*eqn5, y3*eqn5, y4*eqn5, y1*eqn6, y2*eqn6, y3*eqn6, y4*eqn6
# must give 16 independent forms of bidegree (1,3), by considering
# the coefficients of:
# u1*y1*y3*y4, u2*y1*y3*y4, u3*y1*y3*y4, u3*y1*y3*y4,
# u1*y2*y3*y4, u2*y2*y3*y4, u3*y2*y3*y4, u3*y2*y3*y4,
# u1*y3*y3*y4, u2*y3*y3*y4, u3*y3*y3*y4, u3*y3*y3*y4,
# u1*y4*y3*y4, u2*y4*y3*y4, u3*y4*y3*y4, u3*y4*y3*y4.
#  Simlarly:
# u1*eqn7, u2*eqn7, u3*eqn7, u4*eqn7, u1*eqn8, u2*eqn8, u3*eqn8, u4*eqn8,
# u1*eqn9, u2*eqn9, u3*eqn9, u4*eqn9, u1*eqn10, u2*eqn10, u3*eqn10, u4*eqn10
# must give 16 independent forms of bidegree (3,1).
# Also, eqn1 gives our 1 independent form of bidegree (4,0)
# and eqn2 gives our 1 independent form of bidegree (0,4).
#   It only remains to check that our defining equations give
# 36 independent forms of bidegree (2,2).
# We have 37 (2,2) forms arising from;
# u1*eqn3, u2*eqn3, u3*eqn3, u4*eqn3, u1*eqn4, u2*eqn4, u3*eqn4, u4*eqn4,
# u1*eqn5, u2*eqn5, u3*eqn5, u4*eqn5, u1*eqn6, u2*eqn6, u3*eqn6, u4*eqn6,
# y1*eqn7, y2*eqn7, y3*eqn7, y4*eqn7, y1*eqn8, y2*eqn8, y3*eqn8, y4*eqn8,
# y1*eqn9, y2*eqn9, y3*eqn9, y4*eqn9, y1*eqn10, y2*eqn10, y3*eqn10, y4*eqn10,
# eqn11, eqn12, eqn13, eqn14, eqn15,
# and we need to show these give 36 independent forms.
unassign('h'):
unassign('i'):
unassign('j'):
unassign('k'):
unassign('l'):
# We find that u2*eqn3 is not required, so it is removed:
eqn22arr := 
  [u1*eqn3, u3*eqn3, u4*eqn3, u1*eqn4, u2*eqn4, u3*eqn4, u4*eqn4, 
   u1*eqn5, u2*eqn5, u3*eqn5, u4*eqn5, u1*eqn6, u2*eqn6, u3*eqn6, u4*eqn6, 
   y1*eqn7, y2*eqn7, y3*eqn7, y4*eqn7, y1*eqn8, y2*eqn8, y3*eqn8, y4*eqn8, 
   y1*eqn9, y2*eqn9, y3*eqn9, y4*eqn9, y1*eqn10, y2*eqn10, y3*eqn10, y4*eqn10,
   eqn11, eqn12, eqn13, eqn14, eqn15]:
# The following is the matrix of all coefficients of monomials
# for all 36 of these (2,2) forms.
Bid22 := matrix([ seq(
 [seq( seq( coeff(coeff(eqn22arr[h],useq[i],2),yseq[j],2), i=1..4 ), j=1..4 ),
 seq( seq( seq(coeff(coeff(coeff(eqn22arr[h],useq[i],2),yseq[j],1),yseq[k],1), 
                            i=1..4 ), k=j+1..4), j=1..3),
 seq( seq( seq(coeff(coeff(coeff(eqn22arr[h],yseq[i],2),useq[j],1),useq[k],1), 
                            i=1..4 ), k=j+1..4), j=1..3),
 seq(seq(seq(seq( coeff(coeff(coeff(coeff(
               eqn22arr[h],yseq[i],1),yseq[j],1),useq[k],1),useq[l],1), 
               j=i+1..4), i=1..3 ), l=k+1..4), k=1..3) ],
    h=1..nops(eqn22arr) ) ]):
rank(Bid22):
# We have a 36 x 100 matrix of rank 36, as required, but we should check
# that we can show this without dividing by any expression in a,b,c
# which might be zero. First, as motivation, look at the special case.
# In the following, at each stage, we are removing as many initial
# columns as possible such that the rank is still 36.
Bid22p := matrix(subs(a=7,b=-11,c=17, op(Bid22))):
Bid22pcurrent := delcols(Bid22p, 1..7):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 2..3):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 4..4):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 7..30):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 11..26):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 22..25):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 24..27):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 26..29):
rank(Bid22pcurrent):
Bid22pcurrent := delcols(Bid22pcurrent, 29..30):
rank(Bid22pcurrent):
# At this stage, we have removed 64 columns and are left with
# a 36 x 36 numerical matrix with nonzero determinant.
#
# Now remove the same columns from the general case:
Bid22current := delcols(Bid22, 1..7):
Bid22current := delcols(Bid22current, 2..3):
Bid22current := delcols(Bid22current, 4..4):
Bid22current := delcols(Bid22current, 7..30):
Bid22current := delcols(Bid22current, 11..26):
Bid22current := delcols(Bid22current, 22..25):
Bid22current := delcols(Bid22current, 24..27):
Bid22current := delcols(Bid22current, 26..29):
Bid22current := delcols(Bid22current, 29..30):
factor(det(Bid22current)):
check := factor(det(Bid22current) 
      - (a*b^2*c-b^2*c-a*c+a)*2*a^21*b^42*c^19*(c-1)^11*(b-1)^2
        *(b+1)^2*(a-1)^13*f^7*e*g^27 );
# Here, all of the factors of the determinant are also factors
# of the discriminant (and are sure to be nonzero) apart from
# the extra factor a*b^2*c-b^2*c-a*c+a, which might be zero.
# We would rather not have such a factor. For previous arguments,
# such as showing the equations hold and for finding the entries
# of the matrices A and J, we were showing identities, and so we
# could argue that at identity holding on an open part of the moduli
# space must hold everywhere. In this part, we are aiming to show
# that (for arbitrary a,b,c such that the discriminant is nonzero)
# we have the correct number of independent (2,2) forms, so we
# should find a different set of 36 columns which avoids this
# non-discriminant factor.
#
# Our strategy will be initially to vary Bid22 but substituting
# c = -a/(a*b^2-b^2-a), which makes the factor a*b^2*c-b^2*c-a*c+a
# equal to zero.  
Bid22var := matrix( subs( c = -a/(a*b^2-b^2-a), op(Bid22) )):
# We now again successively remove as many initial columns as
# possible so that the rank remains 36.
Bid22varcurrent := delcols(Bid22var, 1..7):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 2..2):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 3..3):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 4..4):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 7..30):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 11..26):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 22..25):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 24..27):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 26..29):
rank(Bid22varcurrent):
Bid22varcurrent := delcols(Bid22varcurrent, 29..30):
rank(Bid22varcurrent):
# This gave 36.
factor(det(Bid22varcurrent)):

# We now go back to our original Bi22 (for general a,b,c) and perform
# exactly the same column removals. We know in advance that
# a*b^2*c-b^2*c-a*c+a can no longer be a factor of the determinant,
# and we haope that the upcoming determinant will only have factors
# which are also factors of the discriminant of the curve.
#
Bid22varcurrent := delcols(Bid22, 1..7):
Bid22varcurrent := delcols(Bid22varcurrent, 2..2):
Bid22varcurrent := delcols(Bid22varcurrent, 3..3):
Bid22varcurrent := delcols(Bid22varcurrent, 4..4):
Bid22varcurrent := delcols(Bid22varcurrent, 7..30):
Bid22varcurrent := delcols(Bid22varcurrent, 11..26):
Bid22varcurrent := delcols(Bid22varcurrent, 22..25):
Bid22varcurrent := delcols(Bid22varcurrent, 24..27):
Bid22varcurrent := delcols(Bid22varcurrent, 26..29):
Bid22varcurrent := delcols(Bid22varcurrent, 29..30):
factor(det(Bid22varcurrent)):
check := factor( det(Bid22varcurrent) -
                 ( -2*a^22*b^44*c^20*(c-1)^11*(b-1)^2*(b+1)^2*(a-1)^14
                    *f^6*e*g^27 ) );
#   We have removed 64 columns and are left with a 36 x 36 matrix
# whose determinant has factors, all of which are also factors
# of the discriminant and so cannot be zero.
#   Therefore, we indeed have 36 independent (2,2) forms, as required.
#
# [End of Part 9]
########################################################################  


==> anc/shortfile <==
#   This file (shortfile) is short version of maplefile, which 
# gives just the equations of the main results, without any
# computations. It is designed to be inputted into any package,
# once the comment lines are removed (the comment lines are those
# which being with the # symbol).
#   This a supplement to:
# "An analog of the Edwards model for Jacobians of genus 2 curves:,
# by E.V. Flynn and Kamal Khuri-Makdisi.
#   This file will have the following parts.
# Part 1. We describe the standard Kummer surface (k1,k2,k3,k4) in P^3
#         for the Jacobian of a general curve of genus 2.
#         We derive of a parametrisation of genus 2 curves C = C_{a,b,c}
#         whose Jacobian Jac(C) has a subgroup isomorphic to C4 x C4, 
#         generated by the points of order 4: D1,D2, both defined 
#         over the ground field, such that < E1, E2 > is maximal
#         isotropic (where E1 = 2*D1, E2 = 2*D2 are of order 2). 
# Part 2. We describe the linear change of basis from the standard Kummer 
#         surface embedding (k1,k2,k3,k4) to (l1(D),l2(D),l3(D),l4(D))
#         which simultaneously diagonalises addition by E1 and E2.
#         For D in Jac(C), let l(D) denote (l1(D),l2(D),l3(D),l4(D)).
# Part 3. We describe the P^3 x P^3 embedding of Jac(C):
#         ( l(D), l(D+D1), derive some of the defining equations,
#         and give the matrices A,J which give the 
#         group law, namely, for and D,E in Jac(C), 
#         Aij( (l(D),l(D+D1)), (l(E),l(E+E1) ) = ( li(D+E)*lj(D-E+D1) ),
#         Jij( (l(D),l(D+D1)), (l(E),l(E+E1) ) = ( li(D+E+D1)*lj(D-E) ),
#         so that any column of A and any column of J gives the group law.
# Part 4. We derive the defining equations for this embedding.
# Part 5. We increase the generality, so that D1,E1,E2 are still defined
#         over the ground field, but not necessarily D2. This amounts to
#         replacing a,c by sqrt(a),sqrt(c), respectively. This
#         corresponds to the model given in the article. We give what
#         the matrices A,J then become, as well as the defining equations.
#         These are the equations mentioned in the article.
#
#######################################################################
# Beginning of Part 1.
#   Consider a general curve of genus 2: 
# C: Y^2 = f6*X^6 + f5*X^5 + f4*X^4 + f3*X^3 + f2*X^2 + f1*X + f0.
# For any divisor class represented by {(x,y),(u,v)}
# (shorthand for the divisor class of (x,y) + (u,v) - infty+ - infty-),
# let (k1,k2,k3,k4) be the embedding of the Kummer surface (described,
# for example, in Chapter 3 of Prolegomena to a Middlebrow Arithmetic
# of Curves of Genus 2, by Cassels and Flynn) given by:
# k1 := 1:  k2 := x+u:  k3 := x*u:  k4 := (f0xu-2*y*v)/((x-u)^2): 
# ## where f0xu is:
# f0xu := 2*f0+f1*(x+u)+2*f2*(x*u)+f3*(x+u)*(x*u)
#              +2*f4*(x*u)^2+f5*(x+u)*(x*u)^2+2*f6*(x*u)^3:
# 
# We now want to write down a general genus 2 curve C with C4 x C4,
# for which the C2 x C2 is isotropic. If we apply the standard
# Richelot isogeny, the points of order 4 will map to a points of
# order 2 on the isogenous curve, in addition to the points of order 2
# that are in the kernel of the dual isogeny, so the the isogenous
# curve must have full 2-torsion: y^2 = x*(x-1)*(x-alpha)*(x-beta)*(x-gamma).
# Say that the quadratic (for the Richelot isogeny) are:
# x, (x-1)*(x-alpha), (x-beta)*(x-gamma).
# and say that the points of order 2 corresponding to {(1,0),infty}
# and {(beta,0),infty} are the images of points of order 4,
# so we must have that:
# 1, (1-beta)*(1-gamma), beta, (beta-1)*(beta-alpha) are squares. 
# Let beta = b^2. Then:
# 1 - gamma = (1 - b^2)*square, b^2 - alpha = (b^2 - 1)*square
# Say that:
# gamma = 1 - (1 - b^2)*c^2,  alpha = b^2 - (b^2 - 1)*a^2.
# That is:
# alpha = a^2 + b^2 - a^2*b^2, beta = b^2, gamma = b^2*c^2 - c^2 + 1.
# Now apply the Richelot isogeny (as described, for example, in
# Chapter 9 of Prolegomena).
# We take y^2 = dcurve, whose Jacobian is isogenous to the one we want:
dcurve := x*(x - 1)*(x - (a^2+b^2-a^2*b^2))*(x - b^2)*(x - (b^2*c^2-c^2+1));
# We now split the right hand side up, so that out curve is now:
# y^2 = dcurveeq1*dcurveeq2*dcurveeq3, where:
dcurveq1 := x;
dcurveq2 := (x - 1)*(x - (a^2+b^2-a^2*b^2));
dcurveq3 := (x - b^2)*(x - (b^2*c^2-c^2+1));
# The Richelot formula tell us that y^2 = ccurve has isogenous Jacobian,
# where ccurve is as follows (derived in detail in maplefile):
ccurve :=  
((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
*(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2);
# These are all factors of discrim(ccurve,x):
d := b^2*c^2-c^2+1;
e := a^2*b^2-a^2-b^2;
f := a^2+c^2-1;
g := b^2*c^2+a^2;
# Note that:
ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e):
#   As we shall see, this curve has Jacobian with independent points
# of order 4: D1,D2 defined over the ground field, and we let
# E1 = 2*D1, E2 = 2*D2. The curve in the article is the same as
# the above, but with a^2,c^2 replaced by a*c and then twisted by a*c.
# It will be algebraically simpler (in terms of avoiding square roots)
# initially to work with the above y^2 = ccurve; we shall then
# later replace a^2 by a and c^2 by c to get precisely the objects
# in the article. 

# Adjust DQ1, DQ2, DQ3, incorporating DD into the first quadratic,
# for simplicity, so that our curve is now y^2 = ccurve = DQ1*DQ2*DQ3,
# where:
DQ1 := (b^2*c^2+a^2)*
       ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1)):
DQ2 := x^2-b^4*c^2+b^2*c^2-b^2:
DQ3 := x^2+a^2*b^2-a^2-b^2:
ccurve := DQ1*DQ2*DQ3:
# 
# [End of Part 1]
#######################################################################
# Part 2. In this part, we find a linear change of basis on the
# Kummer surface which simultaneously diagonalises addition by E1 and E2.
#   We first look at addition by the 2-torsion elements: 
# Let E0 denote the identity element. 
# Recall that the Kummer embedding is: 
# k1 := 1:  k2 := x+u:  k3 := x*u:  k4 := (f0xu-2*y*v)/((x-u)^2):  
# ## where f0xu is: 
# f0xu := 2*f0+f1*(x+u)+2*f2*(x*u)+f3*(x+u)*(x*u) 
# +2*f4*(x*u)^2+f5*(x+u)*(x*u)^2+2*f6*(x*u)^3
# This is the same as: 
kk4 := ( 2*f0 + f1*k2/k1 + 2*f2*(k3/k1) + f3*(k2/k1)*(k3/k1) 
        + 2*f4*(k3/k1)^2 + f5*(k2/k1)*(k3/k1)^2 + 2*f6*(k3/k1)^3
         - 2*yv )/( (k2/k1)^2 - 4*(k3/k1) ):
# The Kummer equation is: 
kummeqn := 
 (k2^2-4*k1*k3)*k4^2
+ (-4*k1^3*f0-2*k1^2*k2*f1-4*k1^2*k3*f2-2*k1*k2*k3*f3-4*k1*k3^2*f4
  -2*k2*k3^2*f5-4*k3^3*f6)*k4
+ (-4*k1^4*f0*f2+k1^4*f1^2-4*k1^3*k2*f0*f3-2*k1^3*k3*f1*f3
   -4*k1^2*k2^2*f0*f4+4*k1^2*k2*k3*f0*f5-4*k1^2*k2*k3*f1*f4
   -4*k1^2*k3^2*f0*f6+2*k1^2*k3^2*f1*f5-4*k1^2*k3^2*f2*f4
   +k1^2*k3^2*f3^2-4*k1*k2^3*f0*f5+8*k1*k2^2*k3*f0*f6
   -4*k1*k2^2*k3*f1*f5+4*k1*k2*k3^2*f1*f6-4*k1*k2*k3^2*f2*f5
   -2*k1*k3^3*f3*f5-4*k2^4*f0*f6-4*k2^3*k3*f1*f6-4*k2^2*k3^2*f2*f6
   -4*k2*k3^3*f3*f6-4*k3^4*f4*f6+k3^4*f5^2):

#   Recall that the k-coordinates k1,k2,k3,k4 were our original
# standard Kummer coordinates, and we have change basis
# to l-coordinates l1,l2,l3,l4, where:
#  ( l1 )                  ( k1 )
#  ( l2 )  =  Pdiaginverse ( k2 )
#  ( l3 )                  ( k3 )
#  ( l4 )                  ( k4 )
# where:
# Pdiaginverse := 
#   ( Pdiaginverse11 Pdiaginverse12 Pdiaginverse13 Pdiaginverse14 )
#   ( Pdiaginverse21 Pdiaginverse22 Pdiaginverse23 Pdiaginverse24 )
#   ( Pdiaginverse31 Pdiaginverse32 Pdiaginverse33 Pdiaginverse34 )
#   ( Pdiaginverse41 Pdiaginverse42 Pdiaginverse43 Pdiaginverse44 )
# where:
Pdiaginverse11 :=
 2*(b^2*c^2+a^2)*b^2*(a^2*b^2-a^2-b^2)
 *(b^4*c^4-2*b^2*c^4+2*b^2*c^2+c^4+a^2-c^2);
Pdiaginverse12 :=
 -2*(b^2*c^2+a^2)^2*b^2*(a^2*b^2-a^2-b^2);
Pdiaginverse13 :=
 2*(b^2*c^2+a^2)*(a^4*b^2+a^2*b^2*c^2-b^4*c^2-a^4-2*a^2*b^2-a^2*c^2+a^2);
Pdiaginverse14 :=
 1; 
Pdiaginverse21 :=
 -2*(b^2*c^2+a^2)*(b^2*c^2-c^2+1)
 *(a^4*b^4-2*a^4*b^2-a^2*b^4+b^4*c^2+a^4+2*a^2*b^2);
Pdiaginverse22 :=
 2*(b^2*c^2+a^2)^2*(b^2*c^2-c^2+1);
Pdiaginverse23 :=
 -2*(b^2*c^2+a^2)*(a^2*b^4*c^2+b^4*c^4-a^2*b^2*c^2-b^4*c^2
 -b^2*c^4+2*b^2*c^2+a^2);
Pdiaginverse24 :=
 1;
# [2*(b^2*c^2+a^2)*b^2*(a^4*b^4*c^2+a^2*b^4*c^4-2*a^4*b^2*c^2
# -2*a^2*b^4*c^2-2*a^2*b^2*c^4+a^4*c^2+4*a^2*b^2*c^2+a^2*c^4+b^4*c^2
# -2*a^2*c^2+a^2), 
# -2*b^2*(b^2*c^2+a^2)^2, 
# 2*(b^2*c^2+a^2)*(a^2*b^4*c^2-2*a^2*b^2*c^2+a^2*b^2+a^2*c^2+b^2*c^2), 
# -1], 
# [-2*(b^2*c^2+a^2)*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2)*(b^4*c^2+a^2), 
# 2*(b^2*c^2+a^2)^2*(b^2*c^2-c^2+1)*(a^2*b^2-a^2-b^2), 
# -2*(b^2*c^2+a^2)*(-b^4*c^4+a^4*b^2+b^2*c^4-a^4-a^2*b^2-b^2*c^2), 
# -1]]:
#
# In these l-coordinates, there are rational 2-torsion points:
# lE0 := [[1], [1], [-1], [-1]]: 
# lE1 := [[1], [1], [1], [1]]:
# lE2 := [[1], [-1], [-1], [1]]:
# lE3 := [[1], [-1], [1], [-1]]:
# The points of order 4 are:
# D1, D1var such that 2*D1 = 2*D1var = E1,
# D2, D2var such that 2*D2 = 2*D2var = E2,
# D3, D3var such that 2*D3 = 2*D3var = E3 (and where D3 = D1 + D2).
# In l-coordinates, these are:
# lD1, lD1var, lD2, lD2var, lD3, lD3var.
# Note that (these are column vectors):
# lD1 := [[b], [1], [0], [0]]:
# lD1var := [[-b], [1], [0], [0]]:
# lD2 := [[0], [1], [0], [-a]]:
# lD2var := [[0], [1], [0], [a]]:
# lD3 := [[1], [0], [0], [c]]:
# lD3var := [[1], [0], [0], [-c]]:
#
# Also, kummereqnl is the Kummer equation satisfied by
# the l-coordinates: l1(D),l2(D),l3(D),l4(D).
kummereqnl := 
 a^2*c^2*d*l1^4+a^2*c^2*(e-b^2*d)*l1^2*l2^2-d*(a^2*f-c^2*e)*l1^2*l3^2
 -(c^2*(2*e+g)+g)*(l1^2*l4^2-e*l2^2*l3^2)+2*g^2*l1*l2*l3*l4
 -a^2*b^2*c^2*e*l2^4-b^2*(a^2*f-c^2*e)*l2^2*l4^2-d*e*f*l3^4
 +f*(e-b^2*d)*l3^2*l4^2+b^2*f*l4^4;

# [End of Part 2] 
###################################################################### 
# Part 3. In this part, We describe the P^3 x P^3 embedding of Jac(C):
# ( l(D), l(D+D1) ), and give the matrices A,J which give the group law.
#
# First note that, for any D on the Jacobian, the embedding is:
#    ( l(D) ), ( l(D+D1) ) 
# = ( l1(D), l2(D), l3(D), l4(D) ), ( l1(D+D1), l2(D+D1), l3(D+D1), l4(D+D1) ),
# where, as usual, l1,l2,l3,l4 are the Kummer coordinates of 
# Part 2 (which diagonlise addition by E1 and E2).
# Let ( v1,v2,v3,v4 ) = ( l1(D), l2(D), l3(D), l4(D) )
# and ( z1,z2,z3,z4 ) = ( l1(D+D1), l2(D+D1), l3(D+D1), l4(D+D1) ). 
          
# These are the two arrays mentioned in the article, with the
# property that any: arr11[j]*arr12[k] - arr11[k]*arr12[j] is an equation
# satisfied by our variety in P^3 x P^3.
# arr11 := [ b^2*(a^2*c^2*(-f*v1^2+e*v2^2)-c^2*e*f*v3^2+a^2*f*v4^2),
#            -b*g*(a^2*c^2*v1*v2-f*v3*v4),
#            -a^2*c^2*(d*v1^2+b^2*f*v2^2)+f*(a^2*d*v3^2+b^2*c^2*v4^2),
#            a^2*b^2*c^2*(c^2*v1^2+a^2*v2^2-f*v3^2-v4^2),
#            a^2*b*c^2*g*(v1*v2-v3*v4),
#            a^2*c^2*(a^2*d*v1^2-b^2*c^2*e*v2^2+d*e*v3^2-b^2*f*v4^2) ];
# arr12 := [z1^2, z1*z2, z2^2, -z3^2, -z3*z4, -z4^2];

# We now focus on finding the matrices Aij, Jij which give
# the group law.
# Recall the following factors of discrim(ccurve,x):
d := b^2*c^2-c^2+1:
e := a^2*b^2-a^2-b^2:
f := a^2+c^2-1:
g := b^2*c^2+a^2:

# The following are the Aij such
# that Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E)*lj(D-E+D1) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4). 
# Of course, any column such as (A11,A21,A31,A41) gives
# (l1(D+E), l2(D+E), l3(D+E), l4(D+E)).
A11 := -a^2*b*c^2*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       -b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4));
A12 := a^2*b^2*c^2*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(-u3*y4*(v3*z4-b*v4*z3) + u4*y3*(b*v3*z4-v4*z3));
A13 := a^2*b*f*(u1*y3*(d*v3*z1-b*v4*z2) - u3*y1*(d*v1*z3-b*v2*z4))
       +a^2*b^2*f*(-u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4));
A14 := b^2*c^2*f*(u1*y4*(b*v4*z1+e*v3*z2) - u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c^2*e*f*(u2*y3*(v4*z1-b*v3*z2) - u3*y2*(v1*z4-b*v2*z3));
A21 := -a^2*b^2*c^2*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       +b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3));
A22 := a^2*c^2*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       +f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4));
A23 := b^2*c^2*f*(-u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c^2*f*(u2*y3*(b*v4*z1+e*v3*z2) - u3*y2*(b*v1*z4+e*v2*z3));
A24 := a^2*d*f*(-u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a^2*b*f*(u2*y4*(d*v3*z1-b*v4*z2) - u4*y2*(d*v1*z3-b*v2*z4));
A31 := a^2*b*f*(-u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       +a^2*b^2*f*(u2*y4*(v1*z3-b*v2*z4) - u4*y2*(v3*z1-b*v4*z2));
A32 := b^2*c^2*f*(u1*y4*(v1*z4-b*v2*z3) - u4*y1*(v4*z1-b*v3*z2))
       +b^2*c^2*f*(-u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2));
A33 := a^2*b*c^2*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a^2*b*c^2*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2));
A34 := a^2*b^2*c^2*f*(-u1*y2*(v3*z4-b*v4*z3) + u2*y1*(b*v3*z4-v4*z3))
       +a^2*b^2*c^2*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1));
A41 := b^2*c^2*f*(-u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       -b^2*c^2*e*f*(u2*y3*(v1*z4-b*v2*z3) - u3*y2*(v4*z1-b*v3*z2));
A42 := a^2*d*f*(u1*y3*(v1*z3-b*v2*z4) - u3*y1*(v3*z1-b*v4*z2))
       -a^2*b*f*(u2*y4*(d*v1*z3-b*v2*z4) - u4*y2*(d*v3*z1-b*v4*z2));
A43 := a^2*b^2*c^2*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a^2*b^2*c^2*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1));
A44 := a^2*c^2*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a^2*c^2*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2));
# 
# The following give the Jij such
# that Jij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E+D1)*lj(D-E) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (J11,J21,J31,J41) gives
# (l1(D+E+D1), l2(D+E+D1), l3(D+E+D1), l4(D+E+D1)).
# These are obtained from taking the Aij, swapping i <--> j,
# and replacing E by -E (which means replacing z3,z4 by -z3,-z4). 
# 
J11 := -a^2*b*c^2*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       +b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4));
J12 := -a^2*b^2*c^2*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       -b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3));
J13 := a^2*b*f*(u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       -a^2*b^2*f*(u2*y4*(v1*z3-b*v2*z4) + u4*y2*(v3*z1-b*v4*z2));
J14 := b^2*c^2*f*(u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       +b^2*c^2*e*f*(u2*y3*(v1*z4-b*v2*z3) + u3*y2*(v4*z1-b*v3*z2));
J21 := a^2*b^2*c^2*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(u3*y4*(v3*z4-b*v4*z3) - u4*y3*(b*v3*z4-v4*z3));
J22 := a^2*c^2*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       -f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4));
J23 := -b^2*c^2*f*(u1*y4*(v1*z4-b*v2*z3) + u4*y1*(v4*z1-b*v3*z2))
       +b^2*c^2*f*(u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2));
J24 := -a^2*d*f*(u1*y3*(v1*z3-b*v2*z4) + u3*y1*(v3*z1-b*v4*z2))
       +a^2*b*f*(u2*y4*(d*v1*z3-b*v2*z4) + u4*y2*(d*v3*z1-b*v4*z2));
J31 := a^2*b*f*(u1*y3*(d*v3*z1-b*v4*z2) + u3*y1*(d*v1*z3-b*v2*z4))
       -a^2*b^2*f*(u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4));
J32 := -b^2*c^2*f*(u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c^2*f*(u2*y3*(b*v4*z1+e*v3*z2) + u3*y2*(b*v1*z4+e*v2*z3));
J33 := -a^2*b*c^2*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a^2*b*c^2*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2));
J34 := -a^2*b^2*c^2*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a^2*b^2*c^2*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1));
J41 := b^2*c^2*f*(u1*y4*(b*v4*z1+e*v3*z2) + u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c^2*e*f*(u2*y3*(v4*z1-b*v3*z2) + u3*y2*(v1*z4-b*v2*z3));
J42 := -a^2*d*f*(u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a^2*b*f*(u2*y4*(d*v3*z1-b*v4*z2) + u4*y2*(d*v1*z3-b*v2*z4));
J43 := a^2*b^2*c^2*f*(u1*y2*(v3*z4-b*v4*z3) - u2*y1*(b*v3*z4-v4*z3))
       +a^2*b^2*c^2*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1));
J44 := -a^2*c^2*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a^2*c^2*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2));

# 
# [End of Part 3]
#######################################################################
# Part 4. In this part, we give the defining equations. 
# Let ( (u1,u2,u3,v4), (y1,y2,y3,y4) ) be a point
# in our P^3 x P^3 embedding.
# Let r1,r2,r3,r4,r5,r6 denote the following quadrics in u1,..,u4:
r1 := b^2*(a^2*c^2*(-f*u1^2+e*u2^2)-c^2*e*f*u3^2+a^2*f*u4^2);
r2 := -b*g*(a^2*c^2*u1*u2-f*u3*u4);
r3 := -a^2*c^2*(d*u1^2+b^2*f*u2^2)+f*(a^2*d*u3^2+b^2*c^2*u4^2);
r4 := a^2*b^2*c^2*(c^2*u1^2+a^2*u2^2-f*u3^2-u4^2);
r5 := a^2*b*c^2*g*(u1*u2-u3*u4);
r6 := a^2*c^2*(a^2*d*u1^2-b^2*c^2*e*u2^2+d*e*u3^2-b^2*f*u4^2);
# Let s1,s2,s3,s4,s5,s6 be exactly the same quadrics in y1,..,y4:
s1 := b^2*(a^2*c^2*(-f*y1^2+e*y2^2)-c^2*e*f*y3^2+a^2*f*y4^2);
s2 := -b*g*(a^2*c^2*y1*y2-f*y3*y4);
s3 := -a^2*c^2*(d*y1^2+b^2*f*y2^2)+f*(a^2*d*y3^2+b^2*c^2*y4^2);
s4 := a^2*b^2*c^2*(c^2*y1^2+a^2*y2^2-f*y3^2-y4^2);
s5 := a^2*b*c^2*g*(y1*y2-y3*y4);
s6 := a^2*c^2*(a^2*d*y1^2-b^2*c^2*e*y2^2+d*e*y3^2-b^2*f*y4^2);
# Then there is a nice, succinct set of equations, as follows.
r2^2 - r1*r3; 
s2^2 - s1*s3;
# (the Kummer equations in the u's and y's).
u2*s1 - u1*s2; 
u2*s2 - u1*s3; 
u4*s4 - u3*s5;  
u4*s5 - u3*s6;
y2*r1 - y1*r2; 
y2*r2 - y1*r3; 
y4*r4 - y3*r5; 
y4*r5 - y3*r6;
r1*y3^2 + r4*y1^2;
r1*y4^2 + r6*y1^2;  
r2*y3*y4 + r5*y1*y2;
a^2*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4);
c^2*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1);
# 
# [End of Part 4]
#####################################################################
# Part 5. We increase the generality, so that D1,E1,E2 are still defined
# over the ground field, but not necessarily D2.
#
#  At this stage, we recall that we have been dealing with the curve:
#  y^2 = ccurve, where:
# ccurve :=
# ((a^2+c^2)*x^2-2*(a^2+b^2*c^2)*x+b^4*c^2-a^2*(b^2*c-c+1)*(b^2*c-c-1))
# *(x^2-b^4*c^2+b^2*c^2-b^2)*(x^2+a^2*b^2-a^2-b^2)*(b^2*c^2+a^2)
#   which can also be written as:
d := b^2*c^2-c^2+1;
e := a^2*b^2-a^2-b^2;
f := a^2+c^2-1;
g := b^2*c^2+a^2;
ccurve := g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e);
#  D1 (of order 4) is givin explicitly as the class
# of the following divisor, which is defined over the ground field:
# D1 = { (tryx, ysoln), conjugate }, where:
# tryx := 1/2*(c^2*b^3+b^2*c^2+a^2*b+a^2+(b-1)*RootOf(-4*a^2*b^3*c^4
# -4*a^4*b^2*c^2-4*a^2*b^2*c^4-b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2))
# /(b*c^2+a^2)
# ysoln := -1/2*(b*c^2+a^2-b-1)*(b^2*c^2+a^2)^2*(b-1)^2*c*a*(b+1)
# /(b*c^2+a^2)^3*RootOf(-4*a^2*b^3*c^4-4*a^4*b^2*c^2-4*a^2*b^2*c^4
# -b^4*c^4-4*a^4*b*c^2+2*a^2*b^2*c^2-a^4+_Z^2)+1/2*(b^2*c^2+a^2)^2
# *(b-1)^2*c*a*(b+1)*(-b^3*c^4+a^2*b^2*c^2-2*b^2*c^4+2*a^4*b-a^2*b*c^2
# +b^3*c^2+a^4+b^2*c^2-a^2*b-a^2)/(b*c^2+a^2)^3:
#
#  We now observe that all of the defining equations and all entries
# in the matrices A,J (which give the group law) have only even
# powers of a and only even powers of c, which motivates an increase
# in generality by replacing a by sqrt(a) and c by sqrt(c).
# However, we wish D1 to remain defined over the ground field,
# so we also twist to get the curve used in the article.
# Let d,e,f,g now be defined as:
d := b^2*c-c+1;
e := a*b^2-a-b^2;
f := a+c-1;
g := b^2*c+a;
# Now define the curve (as in the article) by:
# C : y^2 = curve
# where:
curve := a*c*g*((f+1)*x^2-2*g*x+b^2*f-d*e)*(x^2-b^2*d)*(x^2+e);
#   Then D1 becomes:
# D1 = { (tryx, ysoln), conjugate }, where:
# tryx := 1/2*(c*b^3+b^2*c+a*b+a+(b-1)*RootOf(-4*a*b^3*c^2
# -4*a^2*b^2*c-4*a*b^2*c^2-b^4*c^2-4*a^2*b*c+2*a*b^2*c-a^2+_Z^2))
# /(b*c+a)
# ysoln := -1/2*(b*c+a-b-1)*(b^2*c+a)^2*(b-1)^2*c*a*(b+1)
# /(b*c+a)^3*RootOf(-4*a*b^3*c^2-4*a^2*b^2*c-4*a*b^2*c^2
# -b^4*c^2-4*a^2*b*c+2*a*b^2*c-a^2+_Z^2)+1/2*(b^2*c+a)^2
# *(b-1)^2*c*a*(b+1)*(-b^3*c^2+a*b^2*c-2*b^2*c^2+2*a^2*b-a*b*c
# +b^3*c+a^2+b^2*c-a*b-a)/(b*c+a)^3:
# which is still defined over the ground field (this was obtained
# from the previous version of D1 by replacing a by sqrt(a),
# replacing c by sqrt(c) and multiplying ysoln by sqrt(a)*sqrt(c)
# to take account of the twist).
#
# Then all of the equations for Jac(C) will be birationally
# equivalent over the ground field to all of the equations
# we found in the previous parts, except with a replaced by sqrt(a)
# and c replaced by sqrt(c). These are as follows. 
#   First, here are the adjusted defining equations:
# Recall that d,e,f,g be the following factors of the discriminant:
 d := b^2*c-c+1;
 e := a*b^2-a-b^2;
 f := a+c-1;
 g := b^2*c+a;
# Define r1,..,r6 and s1,..,s6 as follows.
 r1 := b^2*(a*c*(-f*u1^2+e*u2^2)-c*e*f*u3^2+a*f*u4^2);
 r2 := -b*g*(a*c*u1*u2-f*u3*u4);
 r3 := -a*c*(d*u1^2+b^2*f*u2^2)+f*(a*d*u3^2+b^2*c*u4^2);
 r4 := a*b^2*c*(c*u1^2+a*u2^2-f*u3^2-u4^2);
 r5 := a*b*c*g*(u1*u2-u3*u4);
 r6 := a*c*(a*d*u1^2-b^2*c*e*u2^2+d*e*u3^2-b^2*f*u4^2);
 s1 := b^2*(a*c*(-f*y1^2+e*y2^2)-c*e*f*y3^2+a*f*y4^2);
 s2 := -b*g*(a*c*y1*y2-f*y3*y4);
 s3 := -a*c*(d*y1^2+b^2*f*y2^2)+f*(a*d*y3^2+b^2*c*y4^2);
 s4 := a*b^2*c*(c*y1^2+a*y2^2-f*y3^2-y4^2);
 s5 := a*b*c*g*(y1*y2-y3*y4);
 s6 := a*c*(a*d*y1^2-b^2*c*e*y2^2+d*e*y3^2-b^2*f*y4^2);
# Then the following eqn1,..,eqn15 are now our defining
# equations.
 eqn1  := r2^2 - r1*r3; 
 eqn2  := s2^2 - s1*s3;
 eqn3  := u2*s1 - u1*s2;  
 eqn4  := u2*s2 - u1*s3; 
 eqn5  := u4*s4 - u3*s5;
 eqn6  := u4*s5 - u3*s6;
 eqn7  := y2*r1 - y1*r2;
 eqn8  := y2*r2 - y1*r3;
 eqn9  := y4*r4 - y3*r5;
 eqn10 := y4*r5 - y3*r6;
 eqn11 := r1*y3^2 + r4*y1^2;
 eqn12 := r1*y4^2 + r6*y1^2;
 eqn13 := r2*y3*y4 + r5*y1*y2;
 eqn14 := a*(b*u2*y1-u1*y2)*(b*u4*y3-u3*y4) 
          - (e*u3*y2+b*u4*y1)*(b*u2*y3-u1*y4);
 eqn15 := c*(e*u3*y3+b*u4*y4)*(b*u2*y2-u1*y1) 
          - f*(b*u2*y4-u1*y3)*(b*u4*y2-u3*y1);
# The matrix A is now as follows (the same as the matrix found
# in Part 3, but again with a replaced by sqrt(a), c replaced by sqrt(c)).
#   These are the Aij such that:
# Aij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E)*lj(D-E+D1) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (A11,A21,A31,A41) gives
# (l1(D+E), l2(D+E), l3(D+E), l4(D+E)).
A11 := -a*b*c*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       -b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4));
A12 := a*b^2*c*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(-u3*y4*(v3*z4-b*v4*z3) + u4*y3*(b*v3*z4-v4*z3));
A13 := a*b*f*(u1*y3*(d*v3*z1-b*v4*z2) - u3*y1*(d*v1*z3-b*v2*z4))
       +a*b^2*f*(-u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4));
A14 := b^2*c*f*(u1*y4*(b*v4*z1+e*v3*z2) - u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c*e*f*(u2*y3*(v4*z1-b*v3*z2) - u3*y2*(v1*z4-b*v2*z3));
A21 := -a*b^2*c*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       +b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3));
A22 := a*c*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       +f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4));
A23 := b^2*c*f*(-u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c*f*(u2*y3*(b*v4*z1+e*v3*z2) - u3*y2*(b*v1*z4+e*v2*z3));
A24 := a*d*f*(-u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a*b*f*(u2*y4*(d*v3*z1-b*v4*z2) - u4*y2*(d*v1*z3-b*v2*z4));
A31 := a*b*f*(-u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       +a*b^2*f*(u2*y4*(v1*z3-b*v2*z4) - u4*y2*(v3*z1-b*v4*z2));
A32 := b^2*c*f*(u1*y4*(v1*z4-b*v2*z3) - u4*y1*(v4*z1-b*v3*z2))
       +b^2*c*f*(-u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2));
A33 := a*b*c*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a*b*c*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2));
A34 := a*b^2*c*f*(-u1*y2*(v3*z4-b*v4*z3) + u2*y1*(b*v3*z4-v4*z3))
       +a*b^2*c*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1));
A41 := b^2*c*f*(-u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       -b^2*c*e*f*(u2*y3*(v1*z4-b*v2*z3) - u3*y2*(v4*z1-b*v3*z2));
A42 := a*d*f*(u1*y3*(v1*z3-b*v2*z4) - u3*y1*(v3*z1-b*v4*z2))
       -a*b*f*(u2*y4*(d*v1*z3-b*v2*z4) - u4*y2*(d*v3*z1-b*v4*z2));
A43 := a*b^2*c*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a*b^2*c*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1));
A44 := a*c*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a*c*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2));
# The following now give the Jij such
# that Jij( (u1,u2,u3,u4), (y1,y2,y3,y4), (v1,v2,v3,v4), (z1,z2,z3,z4) )
#   = ( li(D+E+D1)*lj(D-E) ),
# where l(D) = (u1,u2,u3,u4), l(D+D1) = (y1,y2,y3,y4),
#       l(E) = (v1,v2,v3,v4), l(E+D1) = (z1,z2,z3,z4).
# Of course, any column such as (J11,J21,J31,J41) gives
# (l1(D+E+D1), l2(D+E+D1), l3(D+E+D1), l4(D+E+D1)).
# These are obtained from taking the Aij, swapping i <--> j,
# and replacing E by -E (which means replacing z3,z4 by -z3,-z4). 
J11 := -a*b*c*(u1*y1*(d*v1*z1+b*e*v2*z2) + b*e*u2*y2*(v1*z1-b*v2*z2))
       +b*f*(e*u3*y3*(d*v3*z3-b*v4*z4) - b*u4*y4*(e*v3*z3+b*v4*z4));
J12 := -a*b^2*c*f*(u1*y2*(b*v1*z2-v2*z1) - u2*y1*(v1*z2-b*v2*z1))
       -b^2*f^2*(u3*y4*(b*v3*z4-v4*z3) - u4*y3*(v3*z4-b*v4*z3));
J13 := a*b*f*(u1*y3*(d*v1*z3-b*v2*z4) + u3*y1*(d*v3*z1-b*v4*z2))
       -a*b^2*f*(u2*y4*(v1*z3-b*v2*z4) + u4*y2*(v3*z1-b*v4*z2));
J14 := b^2*c*f*(u1*y4*(b*v1*z4+e*v2*z3) + u4*y1*(b*v4*z1+e*v3*z2))
       +b^2*c*e*f*(u2*y3*(v1*z4-b*v2*z3) + u3*y2*(v4*z1-b*v3*z2));
J21 := a*b^2*c*f*(u1*y2*(v1*z2-b*v2*z1) - u2*y1*(b*v1*z2-v2*z1))
       +b^2*f^2*(u3*y4*(v3*z4-b*v4*z3) - u4*y3*(b*v3*z4-v4*z3));
J22 := a*c*(d*u1*y1*(v1*z1-b*v2*z2) - b*u2*y2*(d*v1*z1+b*e*v2*z2))
       -f*(d*u3*y3*(e*v3*z3+b*v4*z4) + b*u4*y4*(d*v3*z3-b*v4*z4));
J23 := -b^2*c*f*(u1*y4*(v1*z4-b*v2*z3) + u4*y1*(v4*z1-b*v3*z2))
       +b^2*c*f*(u2*y3*(b*v1*z4+e*v2*z3) + u3*y2*(b*v4*z1+e*v3*z2));
J24 := -a*d*f*(u1*y3*(v1*z3-b*v2*z4) + u3*y1*(v3*z1-b*v4*z2))
       +a*b*f*(u2*y4*(d*v1*z3-b*v2*z4) + u4*y2*(d*v3*z1-b*v4*z2));
J31 := a*b*f*(u1*y3*(d*v3*z1-b*v4*z2) + u3*y1*(d*v1*z3-b*v2*z4))
       -a*b^2*f*(u2*y4*(v3*z1-b*v4*z2) + u4*y2*(v1*z3-b*v2*z4));
J32 := -b^2*c*f*(u1*y4*(v4*z1-b*v3*z2) + u4*y1*(v1*z4-b*v2*z3))
       +b^2*c*f*(u2*y3*(b*v4*z1+e*v3*z2) + u3*y2*(b*v1*z4+e*v2*z3));
J33 := -a*b*c*(u1*y1*(d*v3*z3-b*v4*z4) + b*u2*y2*(e*v3*z3+b*v4*z4))
       -a*b*c*(u3*y3*(d*v1*z1+b*e*v2*z2) - b*u4*y4*(v1*z1-b*v2*z2));
J34 := -a*b^2*c*f*(u1*y2*(b*v3*z4-v4*z3) - u2*y1*(v3*z4-b*v4*z3))
       -a*b^2*c*f*(u3*y4*(b*v1*z2-v2*z1) - u4*y3*(v1*z2-b*v2*z1));
J41 := b^2*c*f*(u1*y4*(b*v4*z1+e*v3*z2) + u4*y1*(b*v1*z4+e*v2*z3))
       +b^2*c*e*f*(u2*y3*(v4*z1-b*v3*z2) + u3*y2*(v1*z4-b*v2*z3));
J42 := -a*d*f*(u1*y3*(v3*z1-b*v4*z2) + u3*y1*(v1*z3-b*v2*z4))
       +a*b*f*(u2*y4*(d*v3*z1-b*v4*z2) + u4*y2*(d*v1*z3-b*v2*z4));
J43 := a*b^2*c*f*(u1*y2*(v3*z4-b*v4*z3) - u2*y1*(b*v3*z4-v4*z3))
       +a*b^2*c*f*(u3*y4*(v1*z2-b*v2*z1) - u4*y3*(b*v1*z2-v2*z1));
J44 := -a*c*(d*u1*y1*(e*v3*z3+b*v4*z4) - b*e*u2*y2*(d*v3*z3-b*v4*z4))
       -a*c*(d*e*u3*y3*(v1*z1-b*v2*z2) + b*u4*y4*(d*v1*z1+b*e*v2*z2));
# We also note that, now that we have replaced a by sqrt(a), c by sqrt(c),
# the Kummer l-coordinates of the 2-torsion points E0,E1,E2,E3 are still:
# l(E0) = (1, 1, -1, -1),
# l(E1) = (1, 1, 1, 1),
# l(E2) = (1, -1, -1, 1),
# l(E3) = (1, -1, 1, -1),
#   addition by E0 on the Kummer: (l1,l2,l3,l4) |--> (l1,l2,l3,l4),
#   addition by E1 on the Kummer: (l1,l2,l3,l4) |--> (l1,l2,-l3,-l4),
#   addition by E2 on the Kummer: (l1,l2,l3,l4) |--> (l1,-l2,l3,-l4),
#   addition by E3 on the Kummer: (l1,l2,l3,l4) |--> (l1,-l2,-l3,l4),
# and the Kummer l-coordinates of D1,D2,D3 (which double to give E1,E2,E3
# and are such that D3 = D1 + D2) become:
# l(D1) = (b, 1, 0, 0),
# l(D2) = (0, 1, 0, -sqrt(a)),
# l(D3) = (1, 0, 0, sqrt(c)).
#   Here: E0 is the identity and E1,E2,E3 are the points of order 3
# which are defined over the ground field.
#  According to our embedding ( l(D), l(D+D1) ) into P^3 x P^3,
# we see that these give:
# E0 gives: ( l(E0), l(D1) ) = ( (1, 1, -1, -1), (b, 1, 0, 0) ).
# E1 gives: ( l(E1), l(E1+D1) ) = ( (1, 1, 1, 1), (b, 1, 0, 0) ).
# E2 gives: ( l(E2), l(E2+D1) ) = ( (1, -1, -1, 1), (b, -1, 0, 0) ).
# E3 gives: ( l(E3), l(E3+D1) ) = ( (1, -1, 1, -1), (b, -1, 0, 0) ).
# D1 gives: ( l(D1), l(D1+D1) ) = ( (b, 1, 0, 0), (1, 1, 1, 1) ).
# D2 gives: ( l(D2), l(D2+D1) ) = ( (0, 1, 0, -sqrt(a)), (1, 0, 0, sqrt(c)) ).
#   We see that D1 is defined over the ground field, and D2 is
# defined over K(sqrt(a),sqrt(c)). We are now in a more general situation,
# in which there is a C2 x C4 defined over the ground field,
# but not necessarily C4 x C4. 
#   The equations in this part (Part 5) are the same as
# those in the article.
#
# [End of Part 5]
#####################################################################

